A gentle tutorial on accelerated parameter and confidence interval estimation for hidden Markov models using Template Model Builder

A very common way to estimate the parameters of a hidden Markov model (HMM) is the relatively straightforward computation of maximum likelihood (ML) estimates. For this task, most users rely on user-friendly implementation of the estimation routines via an interpreted programming language such as the statistical software environment R (R Core Team, 2021). Such an approach can easily require time-consuming computations, in particular for longer sequences of observations. In addition, selecting a suitable approach for deriving confidence intervals for the estimated parameters is not entirely obvious (see, e.g., Zucchini et al., 2016; Lystig and Hughes, 2002; Visser et al., 2000), and often the computationally intensive bootstrap methods have to be applied. In this tutorial, we illustrate how to speed up the computation of ML estimates significantly via the R package TMB. Moreover, this approach permits simple retrieval of standard errors at the same time. We illustrate the performance of our routines using different data sets. First, two smaller samples from a mobile application for tinnitus patients and a well-known data set of fetal lamb movements with 87 and 240 data points, respectively. Second, we rely on larger data sets of simulated data of sizes 2000 and 5000 for further analysis. This tutorial is accompanied by a collection of scripts which are all available on GitHub. These scripts allow any user with moderate programming experience to benefit quickly from the computational advantages of TMB.

==> code/main.R <==
source("code/setup_parameters.R")

# Which dataset are tests run on
RUN_LAMB <- FALSE
RUN_SIMULATION1 <- FALSE
RUN_SIMULATION2 <- FALSE
RUN_SIMULATION3 <- FALSE
RUN_SIMULATION4 <- FALSE
RUN_TINNITUS <- FALSE

## ---- Lamb
if (RUN_LAMB) {
  source("code/poi_hmm_lamb.R")
  save(M_LIST_LAMB, estim_benchmarks_df_lamb, coverage_skips_lamb,
       conf_int_lamb,
       file = "data/results_lamb.RData")
} else {
  load("data/results_lamb.RData")
}

# ---- Simulation
if (RUN_SIMULATION1) {
  source("code/poi_hmm_simu1.R")
  save(M_LIST_SIMU1, estim_benchmarks_df_simu1, coverage_skips_simu1,
       conf_int_simu1,
       file = "data/results_simu1.RData")
} else {
  load("data/results_simu1.RData")
}

if (RUN_SIMULATION2) {
  source("code/poi_hmm_simu2.R")
  save(M_LIST_SIMU2, estim_benchmarks_df_simu2, coverage_skips_simu2,
       conf_int_simu2,
       file = "data/results_simu2.RData")
} else {
  load("data/results_simu2.RData")
}

if (RUN_SIMULATION3) {
  source("code/poi_hmm_simu3.R")
  save(M_LIST_SIMU3, estim_benchmarks_df_simu3, coverage_skips_simu3,
       conf_int_simu3, coverage_count_profile_simu3,
       file = "data/results_simu3.RData")
} else {
  load("data/results_simu3.RData")
}

if (RUN_SIMULATION4) {
  source("code/poi_hmm_simu4.R")
  save(M_LIST_SIMU4, estim_benchmarks_df_simu4, coverage_skips_simu4,
       conf_int_simu4,
       file = "data/results_simu4.RData")
} else {
  load("data/results_simu4.RData")
}

## ---- Tinnitus
if (RUN_TINNITUS) {
  source("code/poi_hmm_tinn.R")
  save(M_LIST_TINN, estim_benchmarks_df_tinn, coverage_skips_tinn,
       conf_int_tinn, consistency_estim_benchmarks_df_tinn,
       file = "data/results_tinn.RData")
} else {
  load("data/results_tinn.RData")
}


==> code/mvnorm_hmm.cpp <==
#include <TMB.hpp>
#include "../functions/mvnorm_utils.cpp"

// Likelihood for a multivariate normal hidden markov model. 
template<class Type>
Type objective_function<Type>::operator() ()
{
  // Data
  DATA_MATRIX(x);         // timeseries matrix (n rows * p cols)
  DATA_INTEGER(m);        // Number of states m
  
  // Parameters
  PARAMETER_MATRIX(tmu);         // mp conditional mu's (matrix: p rows, m columns)
  PARAMETER_MATRIX(tsigma);      // mp(p+1)/2 working parameters of covariance matrices (matrix: p(p+1)/2 rows, m columns)
  PARAMETER_VECTOR(tgamma);      // m(m-1) working parameters of TPM (vector: m*m-m columns)
  
  // Uncomment only when using a non-stationary distribution
  //PARAMETER_VECTOR(tdelta);    // m-1 working parameters (vector)
  
  // Load namespace which contains the multivariate distributions
  using namespace density;
  
  // Get number of covariates (p)
  int p = x.cols();
  
  // Transform working parameters to natural parameters:
  matrix<Type> mu = tmu;
  matrix<Type> gamma = gamma_w2n(m, tgamma);
  array<Type> sigma = sigma_w2n(m, p, tsigma); // Construct m matrices of size p x p (array: p x p x m)
  
  // Construct stationary distribution
  vector<Type> delta = stat_dist(m, gamma);
  // If using a non-stationary distribution, use this instead
  //vector<Type> delta = delta_w2n(m, tdelta);
  
  // Get number of timesteps (n)
  int n = x.rows();
  
  // Evaluate conditional distribution: Put conditional
  // probabilities of observed x in n times m matrix
  // (one column for each state, one row for each datapoint):
  matrix<Type> emission_probs(n, m);
  matrix<Type> sigma_m(p, p);
  vector<Type> residual_vec(p);
  Type nll = 0;
  
  // Evaluate and store the conditional distributions column-wise
  bool NA_appears = false;
  for (int m_idx = 0; m_idx < m; m_idx++) {
    MVNORM_t<Type> neg_log_dmvnorm(sigma.col(m_idx).matrix());

    for (int i = 0; i < n; i++) {
      // Replace missing values (NA in R, NaN in C++) with 1
      NA_appears = false;
      for (int p_idx = 0; p_idx < p; p_idx++) {
        if (x(i, p_idx) != x(i, p_idx)) { // f != f returns true if and only if f is NaN.
          NA_appears = true;
        }
      }

      if (NA_appears) {
        emission_probs(i, m_idx) = 1;
      } else {
        // Fill the emission probability matrix
        residual_vec = vector<Type>(x.row(i));
        residual_vec -= vector<Type>(mu.col(m_idx));
        nll = neg_log_dmvnorm(residual_vec);
        // MVNORM_t returns the negative log-likelihood, we only want the likelihood
        emission_probs(i, m_idx) = exp(-nll);
      }
    }
  }
  
  // Corresponds to (Zucchini et al., 2016, p 333)
  matrix<Type> foo, P;
  Type mllk, sumfoo, lscale;
  
  foo = (delta * vector<Type>(emission_probs.row(0))).matrix();
  sumfoo = foo.sum();
  lscale = log(sumfoo);
  foo.transposeInPlace();
  foo /= sumfoo;
  for (int i = 2; i <= n; i++) {
    P = emission_probs.row(i - 1);
    foo = ((foo * gamma).array() * P.array()).matrix();
    sumfoo = foo.sum();
    lscale += log(sumfoo);
    foo /= sumfoo;
  }
  mllk = -lscale;

  // Use adreport on variables for which we want standard errors
  ADREPORT(mu);
  ADREPORT(sigma);
  ADREPORT(gamma);
  ADREPORT(delta);

  // Variables we need for local decoding and in a convenient format
  REPORT(mu);
  REPORT(sigma);
  REPORT(gamma);
  REPORT(delta);
  REPORT(n);
  // REPORT(emission_probs);
  REPORT(mllk);

  return mllk;
}


==> code/norm_hmm.cpp <==
#include <TMB.hpp>
#include "../functions/norm_utils.cpp"

// Likelihood for a normal hidden markov model. 
template<class Type>
Type objective_function<Type>::operator() ()
{
  
  // Data
  DATA_VECTOR(x);          // timeseries vector
  DATA_INTEGER(m);         // Number of states m
  
  // Parameters
  PARAMETER_VECTOR(tmu);            // conditional means
  PARAMETER_VECTOR(tsigma);         // conditional log_sd's
  PARAMETER_VECTOR(tgamma);         // m(m-1) working parameters of TPM
  // PARAMETER_VECTOR(tdelta);      // m-1 working parameters of initial distribution
  
 
  // Transform working parameters to natural parameters:
  vector<Type> mu = tmu;
  vector<Type> sigma = tsigma.exp();
  matrix<Type> gamma = gamma_w2n(m, tgamma);
  // vector<Type> delta = delta_w2n(m, tdelta);
  
  // Construct stationary distribution 
  vector<Type> delta = stat_dist(m, gamma);
  
  // Get number of timesteps (n)
  int n = x.size();
  
  // Evaluate conditional distribution: Put conditional probabilities
  // of observed x in n times m matrix (one column for each state)
  matrix<Type> emission_probs(n, m);
  matrix<Type> row1vec(1, m);
  row1vec.setOnes();
  for (int i = 0; i < n; i++) {
    if (x[i] != x[i]) { // f != f returns true if and only if f is NaN. 
      // Replace missing values (NA in R, NaN in C++) with 1
      emission_probs.row(i) = row1vec;
    }
    else {
      emission_probs.row(i) = dnorm(x(i), mu, sigma, false);
    }
  }
  
  // Corresponds to (Zucchini et al., 2016, p 333)
  matrix<Type> foo, P;
  Type mllk, sumfoo, lscale;

  foo = (delta * vector<Type>(emission_probs.row(0))).matrix();
  sumfoo = foo.sum();
  lscale = log(sumfoo);
  foo.transposeInPlace();
  foo /= sumfoo;
  for (int i = 2; i <= n; i++) {
    P = emission_probs.row(i - 1);
    foo = ((foo * gamma).array() * P.array()).matrix();
    sumfoo = foo.sum();
    lscale += log(sumfoo);
    foo /= sumfoo;
  }
  mllk = -lscale;
  
  // Use adreport on variables for which we want standard errors
  ADREPORT(mu);
  ADREPORT(sigma);
  ADREPORT(gamma);
  ADREPORT(delta);
  
  // Variables we need for local decoding and in a convenient format
  REPORT(mu);
  REPORT(sigma);
  REPORT(gamma);
  REPORT(delta);
  REPORT(n);
  // REPORT(emission_probs);
  REPORT(mllk);
  
  return mllk;
}


==> code/packages.R <==
packages <- c("TMB", "microbenchmark", "ggthemes", "knitr", "xtable",
              "R.utils", "ggpubr", "doParallel", "foreach", "mvtnorm")
if(!all( packages %in% (.packages()) )) {
  for(pkg in packages) {
    if( !require(pkg, character.only = TRUE) ) {
      install.packages(pkg, type = "binary")
      library(pkg, character.only = TRUE)
    }
  }
}


==> code/poi_hmm_lamb.R <==
FIRST_SEED <- 20
# Prepare the data & parameters, then estimate for different numbers of hidden states
set.seed(FIRST_SEED)
# Parameters and covariates --------------------------
m <- M_LIST_LAMB
if (m == 1) {
  gamma_init <- matrix(1)
} else {
  gamma_init <- matrix(0.2 / (m - 1),
                       nrow = m,
                       ncol = m)
  diag(gamma_init) <- 0.8
}
lambda_init <- seq(0.3,
                   4,
                   length.out = m)
delta_init <- stat.dist(gamma_init)

# Parameters & covariates for TMB ------------------
working_params_init <- pois.HMM.pn2pw(m,
                                      lambda_init,
                                      gamma_init)
TMB_data <- list(x = lamb_data,
                 m = m)
obj_init <- MakeADFun(TMB_data,
                      working_params_init,
                      DLL = "poi_hmm",
                      silent = TRUE)
parvect_init <- pois.HMM.pn2pw(m = m,
                               lambda = lambda_init,
                               gamma = gamma_init,
                               delta = delta_init)
parvect_init <- unlist(parvect_init)

# Estimation ------------------------------------
dm <- DM.estimate(x = lamb_data,
                  m = m,
                  lambda0 = lambda_init,
                  gamma0 = gamma_init)
tmb <- TMB.estimate(TMB_data = TMB_data,
                    parameters = working_params_init)
tmb_g <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_params_init,
                      gradient = TRUE)
tmb_h <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_params_init,
                      hessian = TRUE)
tmb_gh <- TMB.estimate(TMB_data = TMB_data,
                       parameters = working_params_init,
                       gradient = TRUE,
                       hessian = TRUE,
                       std_error = TRUE)

# If one doesn't converge successfully, stop
if (dm$convergence != 0) {
  stop(paste("dm didn't converge properly, lamb dataset, m =",
             m))
}
if (tmb$convergence != 0) {
  stop(paste("tmb didn't converge properly, lamb dataset, m =",
             m))
}
if (tmb_g$convergence != 0) {
  stop(paste("tmb_g didn't converge properly, lamb dataset, m =",
             m))
}
if (tmb_h$convergence != 0) {
  stop(paste("tmb_h didn't converge properly, lamb dataset, m =",
             m))
}
if (tmb_gh$convergence != 0) {
  stop(paste("tmb_gh didn't converge properly, lamb dataset, m =",
             m))
}

# Creating variables for the CIs -----------------
params_names_latex <- paste0(rep("$\\lambda_{",
                                 m),
                             1:m,
                             "}$")
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  params_names_latex <- c(params_names_latex,
                          paste0(sapply(X = 1:m,
                                        FUN = function(row) {paste0("$\\gamma_{",
                                                                    row,
                                                                    col,
                                                                    "}$")})))
}
params_names_latex <- c(params_names_latex,
                        paste0(rep("$\\delta_{",
                                   m),
                               1:m,
                               "}$"))
len_par <- length(params_names_latex)
indices <- (length(conf_int_lamb$m) + 1):(length(conf_int_lamb$m) + len_par)
conf_int_lamb[indices, "m"] <- m
conf_int_lamb[indices, "Parameter"] <- params_names_latex
# Reminder, PARAMS_NAMES contains c("lambda", "gamma", "delta")
conf_int_lamb[indices, "Estimate"] <- unlist(tmb_gh[PARAMS_NAMES])

param_tmb_gh <- pois.HMM.pn2pw(m = m,
                               lambda = tmb_gh$lambda,
                               gamma = tmb_gh$gamma)

if (m == 1) {
  w_params_names <- c("tlambda1")
} else {
  w_params_names <- c(paste0(rep("tlambda",
                                 m),
                             1:m),
                      paste0(rep("tgamma",
                                 m ^ 2 - m),
                             1:(m ^ 2 - m)))
}
len_w_par <- length(w_params_names)
working_conf_int <- data.frame(w_parameter = w_params_names,
                               lower = rep(NA,
                                           len_w_par),
                               upper = rep(NA,
                                           len_w_par),
                               stringsAsFactors = FALSE)

lambda_indices <- 1:m
gamma_indices <- m + 1:(m ^ 2)
delta_indices <- m ^ 2 + m + (1:m)
tgamma_indices <- (m + 1):(m ^ 2)

# Benchmarks ------------
set.seed(FIRST_SEED + 1)
if (BENCHMARK_SAMPLES != 0) {
  for (idx_counter in 1:BENCHMARK_SAMPLES) {
    # Generate data that can be estimated by TMB_GH
    # and is tested on the slightly off parameters from the beginning of this file
    # The goal is to have a dataset that poses no estimation problem
    benchmark_model <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_LAMB,
                                                          mod = list(m = m,
                                                                     lambda = tmb_gh$lambda,
                                                                     gamma = tmb_gh$gamma,
                                                                     delta = tmb_gh$delta),
                                                          testing_params = list(m = m,
                                                                                lambda = tmb_gh$lambda,
                                                                                gamma = tmb_gh$gamma,
                                                                                delta = tmb_gh$delta))
    benchmark_data <- benchmark_model$data
    # Benchmark all different combinations of gradient and hessians with DM ----------------
    # Parameters & covariates for DM and TMB
    TMB_benchmark_data <- list(x = benchmark_data,
                               m = m)
    parvect_benchmark_TMB <- pois.HMM.pn2pw(m = m,
                                            lambda = tmb_gh$lambda,
                                            gamma = tmb_gh$gamma,
                                            delta = tmb_gh$delta)
    obj_benchmark <- MakeADFun(TMB_benchmark_data,
                               parvect_benchmark_TMB,
                               DLL = "poi_hmm",
                               silent = TRUE)
    # nlminb needs a vector, not a list
    parvect_benchmark_DM <- unlist(parvect_benchmark_TMB)
    # Estimation benchmark
    temp <- microbenchmark("DM" = nlminb(parvect_benchmark_DM,
                                         pois.HMM.mllk,
                                         x_alias = benchmark_data,
                                         m_alias = m)$convergence==0,
                           "TMB" = nlminb(obj_benchmark$par,
                                          obj_benchmark$fn)$convergence==0,
                           "TMB_G" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            gradient = obj_benchmark$gr)$convergence==0,
                           "TMB_H" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            hessian = obj_benchmark$he)$convergence==0,
                           "TMB_GH" = nlminb(obj_benchmark$par,
                                             obj_benchmark$fn,
                                             gradient = obj_benchmark$gr,
                                             hessian = obj_benchmark$he)$convergence==0,
                           times = 1,
                           check = "equal",
                           setup = obj_benchmark <<- MakeADFun(TMB_benchmark_data,
                                                               parvect_benchmark_TMB,
                                                               DLL = "poi_hmm",
                                                               silent = TRUE))
    times <- temp$time / 10^9
    timeDM <- times[temp$expr == "DM"]
    timeTMB <- times[temp$expr == "TMB"]
    timeTMB_G <- times[temp$expr == "TMB_G"]
    timeTMB_H <- times[temp$expr == "TMB_H"]
    timeTMB_GH <- times[temp$expr == "TMB_GH"]
    
    iterDM <- nlminb(parvect_benchmark_DM,
                     pois.HMM.mllk,
                     x_alias = benchmark_data,
                     m_alias = m)$iterations
    iterTMB <- nlminb(obj_benchmark$par,
                      obj_benchmark$fn)$iterations
    iterTMB_G <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        gradient = obj_benchmark$gr)$iterations
    iterTMB_H <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        hessian = obj_benchmark$he)$iterations
    iterTMB_GH <- nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         gradient = obj_benchmark$gr,
                         hessian = obj_benchmark$he)$iterations
    
    estim_benchmarks_df_lamb <- rbind(estim_benchmarks_df_lamb,
                                      data.frame(time = c(timeDM,
                                                          timeTMB,
                                                          timeTMB_G,
                                                          timeTMB_H,
                                                          timeTMB_GH),
                                                 m = rep(m,
                                                         length(PROCEDURES)),
                                                 procedure = PROCEDURES,
                                                 iterations = c(iterDM,
                                                                iterTMB,
                                                                iterTMB_G,
                                                                iterTMB_H,
                                                                iterTMB_GH),
                                                 dataset_number = rep(idx_counter,
                                                                      length(PROCEDURES))))
    
  }
}

# Profiling the likelihood --------------------------
for (idx_param in 1:len_w_par) {
  profile <- tmbprofile(obj = tmb_gh$obj,
                        name = idx_param,
                        trace = FALSE)
  
  ci <- tryCatch({
    confint(profile)
  },
  error = function(e){
    return(rep(NA,
               2))
  })
  
  w_param_name <- w_params_names[idx_param]
  working_conf_int$lower[working_conf_int$w_parameter == w_param_name] <- ci[1]
  working_conf_int$upper[working_conf_int$w_parameter == w_param_name] <- ci[2]
}

# Transform the working parameters into natural ones
# Lambda (m values)
conf_int_lamb$Profile.L[lambda_indices] <- exp(working_conf_int$lower[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$lower[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$lower[tgamma_indices]))
  conf_int_lamb$Profile.L[gamma_indices] <- natural_gamma
}
# Lambda (m values)
conf_int_lamb$Profile.U[lambda_indices] <- exp(working_conf_int$upper[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$upper[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$upper[tgamma_indices]))
  conf_int_lamb$Profile.U[gamma_indices] <- natural_gamma
}

# Bootstrap ---------------------------
set.seed(FIRST_SEED + 2)
bootstrap_lamb <- data.frame()
if (BOOTSTRAP_SAMPLES != 0) {
  for (idx_sample in 1:BOOTSTRAP_SAMPLES) {
    temp <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_LAMB,
                                               mod = list(m = m,
                                                          lambda = tmb_gh$lambda,
                                                          gamma = tmb_gh$gamma,
                                                          delta = tmb_gh$delta),
                                               testing_params = list(m = m,
                                                                     lambda = tmb_gh$lambda,
                                                                     gamma = tmb_gh$gamma,
                                                                     delta = tmb_gh$delta))
    # The values from gamma are taken columnwise
    natural_parameters <- temp$natural_parameters
    natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
    bootstrap_lamb[idx_sample,
                   1:len_par] <- natural_parameters
  }
  if (BOOTSTRAP_SAMPLES == 1) {
    names(bootstrap_lamb) <- params_names_latex
  } else {
    colnames(bootstrap_lamb) <- params_names_latex
  }
  q <- apply(bootstrap_lamb,
             2,
             quantile.colwise)
  conf_int_lamb$Bootstrap.L <- q[1, ]
  conf_int_lamb$Bootstrap.U <- q[2, ]
}

# TMB confidence intervals --------------
# Manually cap values at their natural bound
# lambda must be strictly above 0
lambda_L <- pmax(0.0001,
                 tmb_gh$lambda - q95_norm * tmb_gh$lambda_std_error)
# gamma must be 0 or more
gamma_L <- pmax(0,
                tmb_gh$gamma - q95_norm * tmb_gh$gamma_std_error)
# delta must be 0 or above
delta_L <- pmax(0,
                tmb_gh$delta - q95_norm * tmb_gh$delta_std_error)
conf_int_lamb$TMB.L <- c(lambda_L,
                         gamma_L,
                         delta_L)
# no upper bound on lambda
# gamma must be 1 or less
gamma_U <- pmin(1,
                tmb_gh$gamma + q95_norm * tmb_gh$gamma_std_error)
# delta must be 1 or less
delta_U <- pmin(1,
                tmb_gh$delta + q95_norm * tmb_gh$delta_std_error)
conf_int_lamb$TMB.U <- c(tmb_gh$lambda + q95_norm * tmb_gh$lambda_std_error,
                         gamma_U,
                         delta_U)
# Coverage probabilities of the 3 CI methods -----------------
set.seed(FIRST_SEED + 3)
parameter_names <- paste0(rep("lambda",
                              m),
                          1:m)
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  parameter_names <- c(parameter_names,
                       paste0(sapply(X = 1:m,
                                     FUN = function(row) {paste0("gamma",
                                                                 row,
                                                                 ", ",
                                                                 col)})))
}
parameter_names <- c(parameter_names,
                     paste0(rep("delta",
                                m),
                            1:m))
# Record the times where the profile CI of a parameter successfully contains the parameter's true value
coverage_count_profile <-
  coverage_count_bootstrap <-
  coverage_count_tmb <-
  data.frame(parameter = parameter_names,
             count = 0,
             ratio = 0)
idx_coverage <- 0
while (idx_coverage < COVERAGE_SAMPLES) {
  idx_coverage <- idx_coverage + 1
  # Generate a data sample where nlminb converges
  # Loop as long as there is an issue with nlminb
  # Estimate a model
  coverage_model <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_LAMB,
                                                       mod = list(m = m,
                                                                  lambda = tmb_gh$lambda,
                                                                  gamma = tmb_gh$gamma,
                                                                  delta = tmb_gh$delta),
                                                       testing_params = list(m = m,
                                                                             lambda = tmb_gh$lambda,
                                                                             gamma = tmb_gh$gamma,
                                                                             delta = tmb_gh$delta),
                                                       std_error = TRUE)
  
  # Save the occurrences of failures to generate a sample for which parameters can be estimated
  for (reason in c("state_number", "TMB_null", "TMB_converge", "TMB_G_null",
                   "TMB_G_converge", "TMB_H_null", "TMB_H_converge", "TMG_GH_null",
                   "TMG_GH_converge", "NA_value")) {
    coverage_skips_lamb[coverage_skips_lamb$m == m, reason] <-
      coverage_skips_lamb[coverage_skips_lamb$m == m, reason] +
      coverage_model$failure[reason]
  }
  
  # Confidence interval profiling -------------------------------------
  working_conf_int <- data.frame(w_parameter = w_params_names,
                                 lower = rep(NA,
                                             len_w_par),
                                 upper = rep(NA,
                                             len_w_par),
                                 stringsAsFactors = FALSE)
  for (idx_param in 1:len_w_par) {
    profile <- tmbprofile(obj = coverage_model$mod$obj,
                          name = idx_param,
                          trace = FALSE)
    
    ci <- tryCatch({
      confint(profile)
    },
    error = function(e){
      return(rep(NA,
                 2))
    })
    
    w_param_name <- w_params_names[idx_param]
    working_conf_int$lower[working_conf_int$w_parameter == w_param_name] <- ci[1]
    working_conf_int$upper[working_conf_int$w_parameter == w_param_name] <- ci[2]
  }
  
  lambda_profile_lower <- exp(working_conf_int$lower[lambda_indices])
  lambda_profile_upper <- exp(working_conf_int$upper[lambda_indices])
  gamma_profile_lower <- as.numeric(gamma.w2n(m,
                                              working_conf_int$lower[tgamma_indices]))
  gamma_profile_upper <- as.numeric(gamma.w2n(m,
                                              working_conf_int$upper[tgamma_indices]))
  
  # If profiling doesn't yield results for all parameters, try a new coverage sample
  estimates_coverage <- c(lambda_profile_lower,
                          lambda_profile_upper,
                          gamma_profile_lower,
                          gamma_profile_upper)
  test_null <- sapply(X = estimates_coverage, FUN = is.null)
  test_finite <- sapply(X = estimates_coverage, FUN = is.finite)
  # If some CI bounds are NULL or missing (NA) or infinite (Inf), try a new coverage sample
  if (any(test_null == TRUE) | any(test_finite == FALSE)) {
    idx_coverage <- idx_coverage - 1
    temp <- coverage_skips_lamb[coverage_skips_lamb$m == m, "profile"]
    coverage_skips_lamb[coverage_skips_lamb$m == m, "profile"] <- temp + 1
    next
  }
  # If the "true" value for lambda is in the CI, then increase the count
  real_lambda_profile_lower <- pmin(lambda_profile_lower,
                                    lambda_profile_upper)
  real_lambda_profile_upper <- pmax(lambda_profile_lower,
                                    lambda_profile_upper)
  indices <- which(tmb_gh$lambda >= real_lambda_profile_lower & tmb_gh$lambda <= real_lambda_profile_upper)
  coverage_count_profile[indices, "count"] <- coverage_count_profile[indices, "count"] + 1
  
  # Same for gamma
  real_gamma_profile_lower <- pmin(gamma_profile_lower,
                                   gamma_profile_upper)
  real_gamma_profile_upper <- pmax(gamma_profile_lower,
                                   gamma_profile_upper)
  indices <- which(as.vector(tmb_gh$gamma) >= real_gamma_profile_lower &
                     as.vector(tmb_gh$gamma) <= real_gamma_profile_upper)
  indices <- indices + m
  coverage_count_profile[indices, "count"] <- coverage_count_profile[indices, "count"] + 1
  
  # Confidence interval bootstrap -----------------------------------
  bootstrap_lamb <- data.frame()
  if (BOOTSTRAP_SAMPLES != 0) {
    for (idx_sample in 1:BOOTSTRAP_SAMPLES) {
      temp <- pois.HMM.generate.estimable.sample(
        ns = DATA_SIZE_LAMB,
        mod = list(m = m,
                   lambda = coverage_model$natural_parameters$lambda,
                   gamma = coverage_model$natural_parameters$gamma,
                   delta = coverage_model$natural_parameters$delta),
        testing_params = list(m = m,
                              lambda = tmb_gh$lambda,
                              gamma = tmb_gh$gamma,
                              delta = tmb_gh$delta))
      # The values from gamma are taken columnwise
      natural_parameters <- temp$natural_parameters
      natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
      bootstrap_lamb[idx_sample, 1:len_par] <- natural_parameters
    }
    q <- apply(bootstrap_lamb,
               2,
               quantile.colwise)
    indices <- which(as.vector(tmb_gh$lambda) >= q[1, lambda_indices] &
                       as.vector(tmb_gh$lambda) <= q[2, lambda_indices])
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(tmb_gh$gamma) >= q[1, gamma_indices] &
                       as.vector(tmb_gh$gamma) <= q[2, gamma_indices]) + m
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(tmb_gh$delta) >= q[1, delta_indices] &
                       as.vector(tmb_gh$delta) <= q[2, delta_indices]) + m + m ^ 2
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
  }
  
  # Confidence interval TMB -----------------------------------------
  nat_par <- coverage_model$natural_parameters
  lambda_tmb_lower <- nat_par$lambda - q95_norm * nat_par$lambda_std_error
  lambda_tmb_upper <- nat_par$lambda + q95_norm * nat_par$lambda_std_error
  gamma_tmb_lower <- nat_par$gamma - q95_norm * nat_par$gamma_std_error
  gamma_tmb_upper <- nat_par$gamma + q95_norm * nat_par$gamma_std_error
  delta_tmb_lower <- nat_par$delta - q95_norm * nat_par$delta_std_error
  delta_tmb_upper <- nat_par$delta + q95_norm * nat_par$delta_std_error
  
  indices <- which(as.vector(tmb_gh$lambda) >= lambda_tmb_lower &
                     as.vector(tmb_gh$lambda) <= lambda_tmb_upper)
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(tmb_gh$gamma) >= gamma_tmb_lower &
                     as.vector(tmb_gh$gamma) <= gamma_tmb_upper)
  indices <- indices + m
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(tmb_gh$delta) >= delta_tmb_lower &
                     as.vector(tmb_gh$delta) <= delta_tmb_upper)
  indices <- indices + m + m ^ 2
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  
}
coverage_count_profile[lambda_indices, "ratio"] <- coverage_count_profile[lambda_indices, "count"] /
  COVERAGE_SAMPLES
coverage_count_profile[gamma_indices, "ratio"] <- coverage_count_profile[gamma_indices, "count"] /
  COVERAGE_SAMPLES
# delta is not a parameter for us, so it has no profile CI
coverage_count_profile[delta_indices, "ratio"] <- NA # delta is not a parameter for us, so it has no profile CI

coverage_count_tmb$ratio <- coverage_count_tmb$count / COVERAGE_SAMPLES

coverage_count_bootstrap$ratio <- coverage_count_bootstrap$count / COVERAGE_SAMPLES

conf_int_lamb[1:(m ^ 2 + 2 * m), "Coverage.Profile"] <- coverage_count_profile$ratio * 100
conf_int_lamb[1:(m ^ 2 + 2 * m), "Coverage.Bootstrap"] <- coverage_count_bootstrap$ratio * 100
conf_int_lamb[1:(m ^ 2 + 2 * m), "Coverage.TMB"] <- coverage_count_tmb$ratio * 100

# Fixes -------------------------
# Fix label switching in conf_int_lamb
ordered_params <- pois.HMM.label.order(m = m,
                                       lambda = tmb_gh$lambda,
                                       gamma = tmb_gh$gamma,
                                       delta = tmb_gh$delta)

new_lambda_indices <- ordered_params$ordered_lambda_indices
new_gamma_indices <- ordered_params$ordered_gamma_vector_indices
new_delta_indices <- ordered_params$ordered_delta_indices

conf_int_lamb[lambda_indices, - 2] <- conf_int_lamb[lambda_indices, - 2][new_lambda_indices, ]
conf_int_lamb[gamma_indices, - 2] <- conf_int_lamb[gamma_indices, - 2][new_gamma_indices, ]
conf_int_lamb[delta_indices, - 2] <- conf_int_lamb[delta_indices, - 2][new_delta_indices, ]

# Reorder the TPM row-wise instead of column-wise
# Lexicographical parameter sort for gamma (sort on the parameter name)
new_gamma_indices_truncated_table <- order(conf_int_lamb[gamma_indices, "Parameter"])
# Replace rows by sorted rows
conf_int_lamb[gamma_indices, ] <- conf_int_lamb[gamma_indices, ][new_gamma_indices_truncated_table, ]

# The profile CIs may not be sorted, so we sort them manually
for (i in 1:length(conf_int_lamb[, 1])) {
  row <- conf_int_lamb[i, c("Profile.L", "Profile.U")]
  conf_int_lamb[i, c("Profile.L", "Profile.U")] <- cbind(min(row), max(row))
}
conf_int_lamb$m <- as.integer(conf_int_lamb$m)

estim_benchmarks_df_lamb$m <- factor(estim_benchmarks_df_lamb$m,
                                     levels = M_LIST_LAMB)


==> code/poi_hmm_simu1.R <==
FIRST_SEED <- 100
# Prepare the data & parameters, then estimate for different numbers of hidden states
set.seed(FIRST_SEED)
# Parameters and covariates --------------------------
m <- M_LIST_SIMU1
if (m == 2) {
  true_gamma <- matrix(c(0.95, 0.05,
                         0.15, 0.85),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
} else if (m == 3) {
  true_gamma <- matrix(c(0.950, 0.025, 0.025,
                         0.050, 0.900, 0.050,
                         0.075, 0.075, 0.850),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
} else if (m == 4) {
  true_gamma <- matrix(c(0.850, 0.050, 0.050, 0.05,
                         0.050, 0.850, 0.050, 0.05,
                         0.050, 0.100, 0.800, 0.05,
                         0.034, 0.033, 0.033, 0.90),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
}
true_lambda <- seq(1,
                   7,
                   length.out = m)
true_delta <- stat.dist(true_gamma)

simu1_data <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU1,
                                                 mod = list(m = m,
                                                            lambda = true_lambda,
                                                            gamma = true_gamma,
                                                            delta = true_delta),
                                                 testing_params = list(m = m,
                                                                       lambda = true_lambda,
                                                                       gamma = true_gamma,
                                                                       delta = true_delta))$data


# Parameters & covariates for TMB ------------------
working_true_params <- pois.HMM.pn2pw(m = m,
                                      lambda = true_lambda,
                                      gamma = true_gamma,
                                      delta = true_delta)
TMB_data <- list(x = simu1_data,
                 m = m)

# Estimation ------------------------------------
dm <- DM.estimate(x = simu1_data,
                  m = m,
                  lambda0 = true_lambda,
                  gamma0 = true_gamma,
                  delta0 = true_delta)
tmb <- TMB.estimate(TMB_data = TMB_data,
                    parameters = working_true_params)
tmb_g <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_true_params,
                      gradient = TRUE)
tmb_h <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_true_params,
                      hessian = TRUE)
tmb_gh <- TMB.estimate(TMB_data = TMB_data,
                       parameters = working_true_params,
                       gradient = TRUE,
                       hessian = TRUE,
                       std_error = TRUE)

# If one doesn't converge successfully, stop
if (dm$convergence != 0) {
  stop(paste("dm didn't converge properly, simu1 dataset, m =",
             m))
}
if (tmb$convergence != 0) {
  stop(paste("tmb didn't converge properly, simu1 dataset, m =",
             m))
}
if (tmb_g$convergence != 0) {
  stop(paste("tmb_g didn't converge properly, simu1 dataset, m =",
             m))
}
if (tmb_h$convergence != 0) {
  stop(paste("tmb_h didn't converge properly, simu1 dataset, m =",
             m))
}
if (tmb_gh$convergence != 0) {
  stop(paste("tmb_gh didn't converge properly, simu1 dataset, m =",
             m))
}

# Creating variables for the CIs -----------------
params_names_latex <- paste0(rep("$\\lambda_{",
                                 m),
                             1:m,
                             "}$")
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  params_names_latex <- c(params_names_latex,
                          paste0(sapply(X = 1:m,
                                        FUN = function(row) {paste0("$\\gamma_{",
                                                                    row,
                                                                    col,
                                                                    "}$")})))
}
params_names_latex <- c(params_names_latex,
                        paste0(rep("$\\delta_{",
                                   m),
                               1:m,
                               "}$"))
len_par <- length(params_names_latex)
indices <- (length(conf_int_simu1$m) + 1):(length(conf_int_simu1$m) + len_par)
conf_int_simu1[indices, "m"] <- m
conf_int_simu1[indices, "Parameter"] <- params_names_latex
# Reminder, PARAMS_NAMES contains c("lambda", "gamma", "delta")
conf_int_simu1[indices, "Estimate"] <- unlist(tmb_gh[PARAMS_NAMES])
conf_int_simu1[indices, "True.value"] <- as.numeric(c(true_lambda,
                                                      true_gamma,
                                                      true_delta))

param_tmb_gh <- pois.HMM.pn2pw(m = m,
                               lambda = tmb_gh$lambda,
                               gamma = tmb_gh$gamma)

if (m == 1) {
  w_params_names <- c("tlambda1")
} else {
  w_params_names <- c(paste0(rep("tlambda",
                                 m),
                             1:m),
                      paste0(rep("tgamma",
                                 m ^ 2 - m),
                             1:(m ^ 2 - m)))
}
len_w_par <- length(w_params_names)

lambda_indices <- 1:m
gamma_indices <- max(lambda_indices) + 1:(m ^ 2)
delta_indices <- max(gamma_indices) + 1:m
tgamma_indices <- (m + 1):(m ^ 2)

# Benchmarks ------------
set.seed(FIRST_SEED + 1)
if (BENCHMARK_SAMPLES != 0) {
  for (idx_counter in 1:BENCHMARK_SAMPLES) {
    # Generate data that can be estimated by TMB_GH
    # and is tested on the slightly off parameters from the beginning of this file
    # The goal is to have a dataset that poses no estimation problem,
    # when estimated with guessed initial parameters
    benchmark_model <- pois.HMM.generate.estimable.sample(
      ns = DATA_SIZE_SIMU1,
      mod = list(m = m,
                 lambda = tmb_gh$lambda,
                 gamma = tmb_gh$gamma,
                 delta = tmb_gh$delta),
      testing_params = list(m = m,
                            lambda = true_lambda,
                            gamma = true_gamma,
                            delta = true_delta)
    )
    benchmark_data <- benchmark_model$data
    # Benchmark all different combinations of gradient and hessians with DM ----------------
    # Parameters & covariates for DM and TMB
    TMB_benchmark_data <- list(x = benchmark_data,
                               m = m)
    obj_benchmark <- MakeADFun(TMB_benchmark_data,
                               working_true_params,
                               DLL = "poi_hmm",
                               silent = TRUE)
    parvect_benchmark_TMB <- pois.HMM.pn2pw(m = m,
                                            lambda = true_lambda,
                                            gamma = true_gamma,
                                            delta = true_delta)
    # nlminb needs a vector, not a list
    parvect_benchmark_DM <- unlist(parvect_benchmark_TMB)
    # Estimation benchmark
    temp <- microbenchmark("DM" = nlminb(parvect_benchmark_DM,
                                         pois.HMM.mllk,
                                         x_alias = benchmark_data,
                                         m_alias = m)$convergence==0,
                           "TMB" = nlminb(obj_benchmark$par,
                                          obj_benchmark$fn)$convergence==0,
                           "TMB_G" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            gradient = obj_benchmark$gr)$convergence==0,
                           "TMB_H" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            hessian = obj_benchmark$he)$convergence==0,
                           "TMB_GH" = nlminb(obj_benchmark$par,
                                             obj_benchmark$fn,
                                             gradient = obj_benchmark$gr,
                                             hessian = obj_benchmark$he)$convergence==0,
                           times = 1,
                           check = "equal",
                           setup = obj_benchmark <<- MakeADFun(TMB_benchmark_data,
                                                               working_true_params,
                                                               DLL = "poi_hmm",
                                                               silent = TRUE))
    times <- temp$time / 10^9
    timeDM <- times[temp$expr == "DM"]
    timeTMB <- times[temp$expr == "TMB"]
    timeTMB_G <- times[temp$expr == "TMB_G"]
    timeTMB_H <- times[temp$expr == "TMB_H"]
    timeTMB_GH <- times[temp$expr == "TMB_GH"]
    
    iterDM <- nlminb(parvect_benchmark_DM,
                     pois.HMM.mllk,
                     x_alias = benchmark_data,
                     m_alias = m)$iterations
    iterTMB <- nlminb(obj_benchmark$par,
                      obj_benchmark$fn)$iterations
    iterTMB_G <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        gradient = obj_benchmark$gr)$iterations
    iterTMB_H <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        hessian = obj_benchmark$he)$iterations
    iterTMB_GH <- nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         gradient = obj_benchmark$gr,
                         hessian = obj_benchmark$he)$iterations
    
    estim_benchmarks_df_simu1 <- rbind(estim_benchmarks_df_simu1,
                                       data.frame(time = c(timeDM,
                                                           timeTMB,
                                                           timeTMB_G,
                                                           timeTMB_H,
                                                           timeTMB_GH),
                                                  m = rep(m,
                                                          length(PROCEDURES)),
                                                  procedure = PROCEDURES,
                                                  iterations = c(iterDM,
                                                                 iterTMB,
                                                                 iterTMB_G,
                                                                 iterTMB_H,
                                                                 iterTMB_GH),
                                                  dataset_number = rep(idx_counter,
                                                                       length(PROCEDURES))))
    
  }
}

# Profiling the likelihood --------------------------
registerDoParallel(cores = CORES)
working_conf_int <- foreach (idx_param = 1:len_w_par,
                             .packages = "TMB",
                             .inorder = TRUE,
                             .combine = rbind) %dopar% {
                               # TMB::compile("code/poi_hmm.cpp")
                               dyn.load(dynlib("code/poi_hmm"))
                               profile <- tmbprofile(obj = tmb_gh$obj,
                                                     name = idx_param,
                                                     trace = FALSE)
                               
                               ci <- tryCatch({
                                 confint(profile)
                               },
                               error = function(e){
                                 return(rep(NA,
                                            2))
                               })
                               
                               dyn.unload(dynlib("code/poi_hmm"))
                               return(ci)
                             }
stopImplicitCluster()
working_conf_int <- as.data.frame(working_conf_int)
rownames(working_conf_int) <- w_params_names


# Transform the working parameters into natural ones
# Lambda (m values)
conf_int_simu1$Profile.L[lambda_indices] <- exp(working_conf_int$lower[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$lower[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$lower[tgamma_indices]))
  conf_int_simu1$Profile.L[gamma_indices] <- natural_gamma
}
# Lambda (m values)
conf_int_simu1$Profile.U[lambda_indices] <- exp(working_conf_int$upper[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$upper[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$upper[tgamma_indices]))
  conf_int_simu1$Profile.U[gamma_indices] <- natural_gamma
}

# Bootstrap ---------------------------
set.seed(FIRST_SEED + 2)
if (BOOTSTRAP_SAMPLES != 0) {
  registerDoParallel(cores = CORES)
  bootstrap_simu1 <- foreach (idx_sample = 1:BOOTSTRAP_SAMPLES,
                              .packages = "TMB",
                              .combine = rbind) %dopar% {
                                # TMB::compile("code/poi_hmm.cpp")
                                dyn.load(dynlib("code/poi_hmm"))
                                temp <- pois.HMM.generate.estimable.sample(
                                  ns = DATA_SIZE_SIMU1,
                                  mod = list(m = m,
                                             lambda = tmb_gh$lambda,
                                             gamma = tmb_gh$gamma,
                                             delta = tmb_gh$delta),
                                  testing_params = list(m = m,
                                                        lambda = true_lambda,
                                                        gamma = true_gamma,
                                                        delta = true_delta)
                                )
                                # The values from gamma are taken columnwise
                                natural_parameters <- temp$natural_parameters
                                natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
                                return(natural_parameters)
                                dyn.unload(dynlib("code/poi_hmm"))
                              }
  stopImplicitCluster()
  if (BOOTSTRAP_SAMPLES == 1) {
    names(bootstrap_simu1) <- params_names_latex
  } else {
    colnames(bootstrap_simu1) <- params_names_latex
  }
  q <- apply(bootstrap_simu1,
             2,
             quantile.colwise)
  conf_int_simu1$Bootstrap.L <- q[1, ]
  conf_int_simu1$Bootstrap.U <- q[2, ]
}

# TMB confidence intervals --------------
# Manually cap values at their natural bound
# lambda must be strictly above 0
lambda_L <- pmax(0.0001,
                 tmb_gh$lambda - q95_norm * tmb_gh$lambda_std_error)
# gamma must be 0 or more
gamma_L <- pmax(0,
                tmb_gh$gamma - q95_norm * tmb_gh$gamma_std_error)
# delta must be 0 or above
delta_L <- pmax(0,
                tmb_gh$delta - q95_norm * tmb_gh$delta_std_error)
conf_int_simu1$TMB.L <- c(lambda_L,
                          gamma_L,
                          delta_L)
# no upper bound on lambda
# gamma must be 1 or less
gamma_U <- pmin(1,
                tmb_gh$gamma + q95_norm * tmb_gh$gamma_std_error)
# delta must be 1 or less
delta_U <- pmin(1,
                tmb_gh$delta + q95_norm * tmb_gh$delta_std_error)
conf_int_simu1$TMB.U <- c(tmb_gh$lambda + q95_norm * tmb_gh$lambda_std_error,
                          gamma_U,
                          delta_U)
# Coverage probabilities of the 3 CI methods -----------------
set.seed(FIRST_SEED + 3)
parameter_names <- paste0(rep("lambda",
                              m),
                          1:m)
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  parameter_names <- c(parameter_names,
                       paste0(sapply(X = 1:m,
                                     FUN = function(row) {paste0("gamma",
                                                                 row, ", ",
                                                                 col)})))
}
parameter_names <- c(parameter_names,
                     paste0(rep("delta",
                                m),
                            1:m))
# Record the times where the profile CI of a parameter successfully contains the parameter's true value
coverage_count_profile <-
  coverage_count_bootstrap <-
  coverage_count_tmb <-
  data.frame(parameter = parameter_names,
             count = 0,
             ratio = 0)
idx_coverage <- 0
while (idx_coverage < COVERAGE_SAMPLES) {
  idx_coverage <- idx_coverage + 1
  # Generate a data sample where nlminb converges
  # Loop as long as there is an issue with nlminb
  # Estimate a model
  # Unlike with the other datasets, we know the true parameters of this one
  coverage_model <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU1,
                                                       mod = list(m = m,
                                                                  lambda = true_lambda,
                                                                  gamma = true_gamma,
                                                                  delta = true_delta),
                                                       testing_params = list(m = m,
                                                                             lambda = true_lambda,
                                                                             gamma = true_gamma,
                                                                             delta = true_delta),
                                                       std_error = TRUE)
  
  # Save the occurrences of failures to generate a sample for which parameters can be estimated
  for (reason in c("state_number", "TMB_null", "TMB_converge", "TMB_G_null",
                   "TMB_G_converge", "TMB_H_null", "TMB_H_converge", "TMG_GH_null",
                   "TMG_GH_converge", "NA_value")) {
    coverage_skips_simu1[coverage_skips_simu1$m == m, reason] <-
      coverage_skips_simu1[coverage_skips_simu1$m == m, reason] +
      coverage_model$failure[reason]
  }
  
  # Confidence interval profiling -------------------------------------
  working_conf_int <- data.frame(w_parameter = w_params_names,
                                 lower = rep(NA,
                                             len_w_par),
                                 upper = rep(NA,
                                             len_w_par),
                                 stringsAsFactors = FALSE)
  for (idx_param in 1:len_w_par) {
    profile <- tmbprofile(obj = coverage_model$mod$obj,
                          name = idx_param,
                          trace = FALSE)
    
    ci <- tryCatch({
      confint(profile)
    },
    error = function(e){
      return(rep(NA,
                 2))
    })
    
    w_param_name <- w_params_names[idx_param]
    working_conf_int$lower[working_conf_int$w_parameter == w_param_name] <- ci[1]
    working_conf_int$upper[working_conf_int$w_parameter == w_param_name] <- ci[2]
  }
  lambda_profile_lower <- exp(working_conf_int$lower[lambda_indices])
  lambda_profile_upper <- exp(working_conf_int$upper[lambda_indices])
  gamma_profile_lower <- as.numeric(gamma.w2n(m,
                                              working_conf_int$lower[tgamma_indices]))
  gamma_profile_upper <- as.numeric(gamma.w2n(m,
                                              working_conf_int$upper[tgamma_indices]))
  
  # If profiling doesn't yield results for all parameters, try a new coverage sample
  estimates_coverage <- c(lambda_profile_lower,
                          lambda_profile_upper,
                          gamma_profile_lower,
                          gamma_profile_upper)
  test_null <- sapply(X = estimates_coverage, FUN = is.null)
  test_finite <- sapply(X = estimates_coverage, FUN = is.finite)
  # If some CI bounds are NULL or missing (NA) or infinite (Inf), try a new coverage sample
  if (any(test_null == TRUE) | any(test_finite == FALSE)) {
    idx_coverage <- idx_coverage - 1
    temp <- coverage_skips_simu1[coverage_skips_simu1$m == m, "profile"]
    coverage_skips_simu1[coverage_skips_simu1$m == m, "profile"] <- temp + 1
    next
  }
  # If the true value for lambda is in the CI, then increase the count
  real_lambda_profile_lower <- pmin(lambda_profile_lower,
                                    lambda_profile_upper)
  real_lambda_profile_upper <- pmax(lambda_profile_lower,
                                    lambda_profile_upper)
  indices <- which(true_lambda >= real_lambda_profile_lower &
                     true_lambda <= real_lambda_profile_upper)
  coverage_count_profile[indices, "count"] <- coverage_count_profile[indices, "count"] + 1
  
  # Same for gamma
  real_gamma_profile_lower <- pmin(gamma_profile_lower,
                                   gamma_profile_upper)
  real_gamma_profile_upper <- pmax(gamma_profile_lower,
                                   gamma_profile_upper)
  indices <- which(as.vector(true_gamma) >= real_gamma_profile_lower &
                     as.vector(true_gamma) <= real_gamma_profile_upper)
  indices <- indices + m
  coverage_count_profile[indices, "count"] <- coverage_count_profile[indices, "count"] + 1
  
  # Confidence interval bootstrap -----------------------------------
  if (BOOTSTRAP_SAMPLES != 0) {
    registerDoParallel(cores = CORES)
    bootstrap_simu1 <- foreach (idx_sample = 1:BOOTSTRAP_SAMPLES,
                                .packages = "TMB",
                                .combine = rbind) %dopar% {
                                  # TMB::compile("code/poi_hmm.cpp")
                                  dyn.load(dynlib("code/poi_hmm"))
                                  temp <- pois.HMM.generate.estimable.sample(
                                    ns = DATA_SIZE_SIMU1,
                                    mod = list(m = m,
                                               lambda = coverage_model$natural_parameters$lambda,
                                               gamma = coverage_model$natural_parameters$gamma,
                                               delta = coverage_model$natural_parameters$delta),
                                    testing_params = list(m = m,
                                                          lambda = true_lambda,
                                                          gamma = true_gamma,
                                                          delta = true_delta))
                                  # The values from gamma are taken columnwise
                                  natural_parameters <- temp$natural_parameters
                                  natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
                                  dyn.unload(dynlib("code/poi_hmm"))
                                  return(natural_parameters)
                                }
    stopImplicitCluster()
    q <- apply(bootstrap_simu1,
               2,
               quantile.colwise)
    indices <- which(as.vector(true_lambda) >= q[1, lambda_indices] &
                       as.vector(true_lambda) <= q[2, lambda_indices])
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(true_gamma) >= q[1, gamma_indices] &
                       as.vector(true_gamma) <= q[2, gamma_indices]) + m
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(true_delta) >= q[1, delta_indices] &
                       as.vector(true_delta) <= q[2, delta_indices]) + m + m ^ 2
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
  }
  
  # Confidence interval TMB -----------------------------------------
  nat_par <- coverage_model$natural_parameters
  lambda_tmb_lower <- nat_par$lambda - q95_norm * nat_par$lambda_std_error
  lambda_tmb_upper <- nat_par$lambda + q95_norm * nat_par$lambda_std_error
  gamma_tmb_lower <- nat_par$gamma - q95_norm * nat_par$gamma_std_error
  gamma_tmb_upper <- nat_par$gamma + q95_norm * nat_par$gamma_std_error
  delta_tmb_lower <- nat_par$delta - q95_norm * nat_par$delta_std_error
  delta_tmb_upper <- nat_par$delta + q95_norm * nat_par$delta_std_error
  
  indices <- which(as.vector(true_lambda) >= lambda_tmb_lower &
                     as.vector(true_lambda) <= lambda_tmb_upper)
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(true_gamma) >= gamma_tmb_lower &
                     as.vector(true_gamma) <= gamma_tmb_upper)
  indices <- indices + m
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(true_delta) >= delta_tmb_lower &
                     as.vector(true_delta) <= delta_tmb_upper)
  indices <- indices + m + m ^ 2
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  
}
coverage_count_profile[lambda_indices, "ratio"] <- coverage_count_profile[lambda_indices, "count"] /
  COVERAGE_SAMPLES
coverage_count_profile[gamma_indices, "ratio"] <- coverage_count_profile[gamma_indices, "count"] /
  COVERAGE_SAMPLES
# delta is not a parameter for us, so it has no profile CI
coverage_count_profile[delta_indices, "ratio"] <- NA

coverage_count_tmb$ratio <- coverage_count_tmb$count / COVERAGE_SAMPLES

coverage_count_bootstrap$ratio <- coverage_count_bootstrap$count / COVERAGE_SAMPLES

# Most of the time, profile CIs for the stationary distribution is NA.
conf_int_simu1[1:(m ^ 2 + 2 * m), "Coverage.Profile"] <- coverage_count_profile$ratio * 100
conf_int_simu1[1:(m ^ 2 + 2 * m), "Coverage.Bootstrap"] <- coverage_count_bootstrap$ratio * 100
conf_int_simu1[1:(m ^ 2 + 2 * m), "Coverage.TMB"] <- coverage_count_tmb$ratio * 100

# Fixes -------------------------
# Fix label switching in conf_int_simu1
ordered_params <- pois.HMM.label.order(m = m,
                                       lambda = true_lambda,
                                       gamma = true_gamma,
                                       delta = true_delta)

new_lambda_indices <- ordered_params$ordered_lambda_indices
new_gamma_indices <- ordered_params$ordered_gamma_vector_indices
new_delta_indices <- ordered_params$ordered_delta_indices

conf_int_simu1[lambda_indices, - 2] <- conf_int_simu1[lambda_indices, - 2][new_lambda_indices, ]
conf_int_simu1[gamma_indices, - 2] <- conf_int_simu1[gamma_indices, - 2][new_gamma_indices, ]
conf_int_simu1[delta_indices, - 2] <- conf_int_simu1[delta_indices, - 2][new_delta_indices, ]

# Reorder the TPM row-wise instead of column-wise
# Lexicographical parameter sort for gamma (sort on the parameter name)
new_gamma_indices_truncated_table <- order(conf_int_simu1[gamma_indices, "Parameter"])
# Replace rows by sorted rows
conf_int_simu1[gamma_indices, ] <- conf_int_simu1[gamma_indices, ][new_gamma_indices_truncated_table, ]

# The profile CIs may not be sorted, so we sort them manually
for (i in 1:length(conf_int_simu1[, 1])) {
  row <- conf_int_simu1[i, c("Profile.L", "Profile.U")]
  conf_int_simu1[i, c("Profile.L", "Profile.U")] <- cbind(min(row), max(row))
}
conf_int_simu1$m <- as.integer(conf_int_simu1$m)

estim_benchmarks_df_simu1$m <- factor(estim_benchmarks_df_simu1$m,
                                      levels = M_LIST_SIMU1)


==> code/poi_hmm_simu2.R <==
FIRST_SEED <- 200
# Prepare the data & parameters, then estimate for different numbers of hidden states
set.seed(FIRST_SEED)
# Parameters and covariates --------------------------
m <- M_LIST_SIMU2
if (m == 2) {
  true_gamma <- matrix(c(0.95, 0.05,
                         0.15, 0.85),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
} else if (m == 3) {
  true_gamma <- matrix(c(0.950, 0.025, 0.025,
                         0.050, 0.900, 0.050,
                         0.075, 0.075, 0.850),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
} else if (m == 4) {
  true_gamma <- matrix(c(0.850, 0.050, 0.050, 0.05,
                         0.050, 0.850, 0.050, 0.05,
                         0.050, 0.100, 0.800, 0.05,
                         0.034, 0.033, 0.033, 0.90),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
}
true_lambda <- seq(1,
                   7,
                   length.out = m)
true_delta <- stat.dist(true_gamma)

simu2_data <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU2,
                                                 mod = list(m = m,
                                                            lambda = true_lambda,
                                                            gamma = true_gamma,
                                                            delta = true_delta),
                                                 testing_params = list(m = m,
                                                                       lambda = true_lambda,
                                                                       gamma = true_gamma,
                                                                       delta = true_delta))$data


# Parameters & covariates for TMB ------------------
working_true_params <- pois.HMM.pn2pw(m = m,
                                      lambda = true_lambda,
                                      gamma = true_gamma,
                                      delta = true_delta)
TMB_data <- list(x = simu2_data,
                 m = m)

# Estimation ------------------------------------
dm <- DM.estimate(x = simu2_data,
                  m = m,
                  lambda0 = true_lambda,
                  gamma0 = true_gamma,
                  delta0 = true_delta)
tmb <- TMB.estimate(TMB_data = TMB_data,
                    parameters = working_true_params)
tmb_g <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_true_params,
                      gradient = TRUE)
tmb_h <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_true_params,
                      hessian = TRUE)
tmb_gh <- TMB.estimate(TMB_data = TMB_data,
                       parameters = working_true_params,
                       gradient = TRUE,
                       hessian = TRUE,
                       std_error = TRUE)

# If one doesn't converge successfully, stop
if (dm$convergence != 0) {
  stop(paste("dm didn't converge properly, simu2 dataset, m =",
             m))
}
if (tmb$convergence != 0) {
  stop(paste("tmb didn't converge properly, simu2 dataset, m =",
             m))
}
if (tmb_g$convergence != 0) {
  stop(paste("tmb_g didn't converge properly, simu2 dataset, m =",
             m))
}
if (tmb_h$convergence != 0) {
  stop(paste("tmb_h didn't converge properly, simu2 dataset, m =",
             m))
}
if (tmb_gh$convergence != 0) {
  stop(paste("tmb_gh didn't converge properly, simu2 dataset, m =",
             m))
}

# Creating variables for the CIs -----------------
params_names_latex <- paste0(rep("$\\lambda_{",
                                 m),
                             1:m,
                             "}$")
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  params_names_latex <- c(params_names_latex,
                          paste0(sapply(X = 1:m,
                                        FUN = function(row) {paste0("$\\gamma_{",
                                                                    row,
                                                                    col,
                                                                    "}$")})))
}
params_names_latex <- c(params_names_latex,
                        paste0(rep("$\\delta_{",
                                   m),
                               1:m,
                               "}$"))
len_par <- length(params_names_latex)
indices <- (length(conf_int_simu2$m) + 1):(length(conf_int_simu2$m) + len_par)
conf_int_simu2[indices, "m"] <- m
conf_int_simu2[indices, "Parameter"] <- params_names_latex
# Reminder, PARAMS_NAMES contains c("lambda", "gamma", "delta")
conf_int_simu2[indices, "Estimate"] <- unlist(tmb_gh[PARAMS_NAMES])
conf_int_simu2[indices, "True.value"] <- as.numeric(c(true_lambda,
                                                      true_gamma,
                                                      true_delta))

param_tmb_gh <- pois.HMM.pn2pw(m = m,
                               lambda = tmb_gh$lambda,
                               gamma = tmb_gh$gamma)

if (m == 1) {
  w_params_names <- c("tlambda1")
} else {
  w_params_names <- c(paste0(rep("tlambda",
                                 m),
                             1:m),
                      paste0(rep("tgamma",
                                 m ^ 2 - m),
                             1:(m ^ 2 - m)))
}
len_w_par <- length(w_params_names)

lambda_indices <- 1:m
gamma_indices <- max(lambda_indices) + 1:(m ^ 2)
delta_indices <- max(gamma_indices) + 1:m
tgamma_indices <- (m + 1):(m ^ 2)

# Benchmarks ------------
set.seed(FIRST_SEED + 1)
if (BENCHMARK_SAMPLES != 0) {
  for (idx_counter in 1:BENCHMARK_SAMPLES) {
    # Generate data that can be estimated by TMB_GH
    # and is tested on the slightly off parameters from the beginning of this file
    # The goal is to have a dataset that poses no estimation problem
    benchmark_model <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU2,
                                                          mod = list(m = m,
                                                                     lambda = tmb_gh$lambda,
                                                                     gamma = tmb_gh$gamma,
                                                                     delta = tmb_gh$delta),
                                                          testing_params = list(m = m,
                                                                                lambda = true_lambda,
                                                                                gamma = true_gamma,
                                                                                delta = true_delta))
    benchmark_data <- benchmark_model$data
    # Benchmark all different combinations of gradient and hessians with DM ----------------
    # Parameters & covariates for DM and TMB
    TMB_benchmark_data <- list(x = benchmark_data,
                               m = m)
    obj_benchmark <- MakeADFun(TMB_benchmark_data,
                               working_true_params,
                               DLL = "poi_hmm",
                               silent = TRUE)
    parvect_benchmark_TMB <- pois.HMM.pn2pw(m = m,
                                            lambda = true_lambda,
                                            gamma = true_gamma,
                                            delta = true_delta)
    # nlminb needs a vector, not a list
    parvect_benchmark_DM <- unlist(parvect_benchmark_TMB)
    # Estimation benchmark
    temp <- microbenchmark("DM" = nlminb(parvect_benchmark_DM,
                                         pois.HMM.mllk,
                                         x_alias = benchmark_data,
                                         m_alias = m)$convergence==0,
                           "TMB" = nlminb(obj_benchmark$par,
                                          obj_benchmark$fn)$convergence==0,
                           "TMB_G" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            gradient = obj_benchmark$gr)$convergence==0,
                           "TMB_H" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            hessian = obj_benchmark$he)$convergence==0,
                           "TMB_GH" = nlminb(obj_benchmark$par,
                                             obj_benchmark$fn,
                                             gradient = obj_benchmark$gr,
                                             hessian = obj_benchmark$he)$convergence==0,
                           times = 1,
                           check = "equal",
                           setup = obj_benchmark <<- MakeADFun(TMB_benchmark_data,
                                                               working_true_params,
                                                               DLL = "poi_hmm",
                                                               silent = TRUE))
    times <- temp$time / 10^9
    timeDM <- times[temp$expr == "DM"]
    timeTMB <- times[temp$expr == "TMB"]
    timeTMB_G <- times[temp$expr == "TMB_G"]
    timeTMB_H <- times[temp$expr == "TMB_H"]
    timeTMB_GH <- times[temp$expr == "TMB_GH"]
    
    iterDM <- nlminb(parvect_benchmark_DM,
                     pois.HMM.mllk,
                     x_alias = benchmark_data,
                     m_alias = m)$iterations
    iterTMB <- nlminb(obj_benchmark$par,
                      obj_benchmark$fn)$iterations
    iterTMB_G <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        gradient = obj_benchmark$gr)$iterations
    iterTMB_H <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        hessian = obj_benchmark$he)$iterations
    iterTMB_GH <- nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         gradient = obj_benchmark$gr,
                         hessian = obj_benchmark$he)$iterations
    
    estim_benchmarks_df_simu2 <- rbind(estim_benchmarks_df_simu2,
                                       data.frame(time = c(timeDM,
                                                           timeTMB,
                                                           timeTMB_G,
                                                           timeTMB_H,
                                                           timeTMB_GH),
                                                  m = rep(m,
                                                          length(PROCEDURES)),
                                                  procedure = PROCEDURES,
                                                  iterations = c(iterDM,
                                                                 iterTMB,
                                                                 iterTMB_G,
                                                                 iterTMB_H,
                                                                 iterTMB_GH),
                                                  dataset_number = rep(idx_counter,
                                                                       length(PROCEDURES))))
    
  }
}

# Profiling the likelihood --------------------------
registerDoParallel(cores = CORES)
working_conf_int <- foreach (idx_param = 1:len_w_par,
                             .packages = "TMB",
                             .inorder = TRUE,
                             .combine = rbind) %dopar% {
                               # TMB::compile("code/poi_hmm.cpp")
                               dyn.load(dynlib("code/poi_hmm"))
                               profile <- tmbprofile(obj = tmb_gh$obj,
                                                     name = idx_param,
                                                     trace = FALSE)
                               
                               ci <- tryCatch({
                                 confint(profile)
                               },
                               error = function(e){
                                 return(rep(NA,
                                            2))
                               })
                               
                               dyn.unload(dynlib("code/poi_hmm"))
                               return(ci)
                             }
stopImplicitCluster()
working_conf_int <- as.data.frame(working_conf_int)
rownames(working_conf_int) <- w_params_names

# Transform the working parameters into natural ones
# Lambda (m values)
conf_int_simu2$Profile.L[lambda_indices] <- exp(working_conf_int$lower[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$lower[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$lower[tgamma_indices]))
  conf_int_simu2$Profile.L[gamma_indices] <- natural_gamma
}
# Lambda (m values)
conf_int_simu2$Profile.U[lambda_indices] <- exp(working_conf_int$upper[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$upper[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$upper[tgamma_indices]))
  conf_int_simu2$Profile.U[gamma_indices] <- natural_gamma
}

# Bootstrap ---------------------------
set.seed(FIRST_SEED + 2)
if (BOOTSTRAP_SAMPLES != 0) {
  registerDoParallel(cores = CORES)
  bootstrap_simu2 <- foreach (idx_sample = 1:BOOTSTRAP_SAMPLES,
                              .packages = "TMB",
                              .combine = rbind) %dopar% {
                                # TMB::compile("code/poi_hmm.cpp")
                                dyn.load(dynlib("code/poi_hmm"))
                                temp <- pois.HMM.generate.estimable.sample(
                                  ns = DATA_SIZE_SIMU2,
                                  mod = list(m = m,
                                             lambda = tmb_gh$lambda,
                                             gamma = tmb_gh$gamma,
                                             delta = tmb_gh$delta),
                                  testing_params = list(m = m,
                                                        lambda = true_lambda,
                                                        gamma = true_gamma,
                                                        delta = true_delta)
                                )
                                # The values from gamma are taken columnwise
                                natural_parameters <- temp$natural_parameters
                                natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
                                dyn.unload(dynlib("code/poi_hmm"))
                                return(natural_parameters)
                              }
  stopImplicitCluster()
  if (BOOTSTRAP_SAMPLES == 1) {
    names(bootstrap_simu2) <- params_names_latex
  } else {
    colnames(bootstrap_simu2) <- params_names_latex
  }
  q <- apply(bootstrap_simu2,
             2,
             quantile.colwise)
  conf_int_simu2$Bootstrap.L <- q[1, ]
  conf_int_simu2$Bootstrap.U <- q[2, ]
}

# TMB confidence intervals --------------
# Manually cap values at their natural bound
# lambda must be strictly above 0
lambda_L <- pmax(0.0001,
                 tmb_gh$lambda - q95_norm * tmb_gh$lambda_std_error)
# gamma must be 0 or more
gamma_L <- pmax(0,
                tmb_gh$gamma - q95_norm * tmb_gh$gamma_std_error)
# delta must be 0 or above
delta_L <- pmax(0,
                tmb_gh$delta - q95_norm * tmb_gh$delta_std_error)
conf_int_simu2$TMB.L <- c(lambda_L,
                          gamma_L,
                          delta_L)
# no upper bound on lambda
# gamma must be 1 or less
gamma_U <- pmin(1,
                tmb_gh$gamma + q95_norm * tmb_gh$gamma_std_error)
# delta must be 1 or less
delta_U <- pmin(1,
                tmb_gh$delta + q95_norm * tmb_gh$delta_std_error)
conf_int_simu2$TMB.U <- c(tmb_gh$lambda + q95_norm * tmb_gh$lambda_std_error,
                          gamma_U,
                          delta_U)
# Coverage probabilities of the 3 CI methods -----------------
set.seed(FIRST_SEED + 3)
parameter_names <- paste0(rep("lambda",
                              m),
                          1:m)
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  parameter_names <- c(parameter_names,
                       paste0(sapply(X = 1:m,
                                     FUN = function(row) {paste0("gamma",
                                                                 row, ", ",
                                                                 col)})))
}
parameter_names <- c(parameter_names,
                     paste0(rep("delta",
                                m),
                            1:m))
# Record the times where the profile CI of a parameter successfully contains the parameter's true value
coverage_count_profile <-
  coverage_count_bootstrap <-
  coverage_count_tmb <-
  data.frame(parameter = parameter_names,
             count = 0,
             ratio = 0)
idx_coverage <- 0
while (idx_coverage < COVERAGE_SAMPLES) {
  idx_coverage <- idx_coverage + 1
  # Generate a data sample where nlminb converges
  # Loop as long as there is an issue with nlminb
  # Estimate a model
  # Unlike with the other datasets, we know the true parameters of this one
  coverage_model <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU2,
                                                       mod = list(m = m,
                                                                  lambda = true_lambda,
                                                                  gamma = true_gamma,
                                                                  delta = true_delta),
                                                       testing_params = list(m = m,
                                                                             lambda = true_lambda,
                                                                             gamma = true_gamma,
                                                                             delta = true_delta),
                                                       std_error = TRUE)
  
  # Save the occurrences of failures to generate a sample for which parameters can be estimated
  for (reason in c("state_number", "TMB_null", "TMB_converge", "TMB_G_null",
                   "TMB_G_converge", "TMB_H_null", "TMB_H_converge", "TMG_GH_null",
                   "TMG_GH_converge", "NA_value")) {
    coverage_skips_simu2[coverage_skips_simu2$m == m, reason] <-
      coverage_skips_simu2[coverage_skips_simu2$m == m, reason] +
      coverage_model$failure[reason]
  }
  
  # Confidence interval profiling -------------------------------------
  registerDoParallel(cores = CORES)
  working_conf_int <- foreach (idx_param = 1:len_w_par,
                               .packages = "TMB",
                               .inorder = TRUE,
                               .combine = rbind) %dopar% {
                                 # TMB::compile("code/poi_hmm.cpp")
                                 dyn.load(dynlib("code/poi_hmm"))
                                 profile <- tmbprofile(obj = coverage_model$mod$obj,
                                                       name = idx_param,
                                                       trace = FALSE)
                                 
                                 ci <- tryCatch({
                                   confint(profile)
                                 },
                                 error = function(e){
                                   return(rep(NA,
                                              2))
                                 })
                                 dyn.unload(dynlib("code/poi_hmm"))
                                 return(ci)
                               }
  stopImplicitCluster()
  working_conf_int <- as.data.frame(working_conf_int)
  rownames(working_conf_int) <- w_params_names
  
  lambda_profile_lower <- exp(working_conf_int$lower[lambda_indices])
  lambda_profile_upper <- exp(working_conf_int$upper[lambda_indices])
  gamma_profile_lower <- as.numeric(gamma.w2n(m,
                                              working_conf_int$lower[tgamma_indices]))
  gamma_profile_upper <- as.numeric(gamma.w2n(m,
                                              working_conf_int$upper[tgamma_indices]))
  
  # If profiling doesn't yield results for all parameters, try a new coverage sample
  estimates_coverage <- c(lambda_profile_lower,
                          lambda_profile_upper,
                          gamma_profile_lower,
                          gamma_profile_upper)
  test_null <- sapply(X = estimates_coverage, FUN = is.null)
  test_finite <- sapply(X = estimates_coverage, FUN = is.finite)
  # If some CI bounds are NULL or missing (NA) or infinite (Inf), try a new coverage sample
  if (any(test_null == TRUE) | any(test_finite == FALSE)) {
    idx_coverage <- idx_coverage - 1
    temp <- coverage_skips_simu2[coverage_skips_simu2$m == m, "profile"]
    coverage_skips_simu2[coverage_skips_simu2$m == m, "profile"] <- temp + 1
    next
  }
  # If the true value for lambda is in the CI, then increase the count
  real_lambda_profile_lower <- pmin(lambda_profile_lower,
                                    lambda_profile_upper)
  real_lambda_profile_upper <- pmax(lambda_profile_lower,
                                    lambda_profile_upper)
  indices <- which(true_lambda >= real_lambda_profile_lower &
                     true_lambda <= real_lambda_profile_upper)
  coverage_count_profile[indices, "count"] <- coverage_count_profile[indices, "count"] + 1
  
  # Same for gamma
  real_gamma_profile_lower <- pmin(gamma_profile_lower,
                                   gamma_profile_upper)
  real_gamma_profile_upper <- pmax(gamma_profile_lower,
                                   gamma_profile_upper)
  indices <- which(as.vector(true_gamma) >= real_gamma_profile_lower &
                     as.vector(true_gamma) <= real_gamma_profile_upper)
  indices <- indices + m
  coverage_count_profile[indices, "count"] <- coverage_count_profile[indices, "count"] + 1
  
  # Confidence interval bootstrap -----------------------------------
  if (BOOTSTRAP_SAMPLES != 0) {
    registerDoParallel(cores = CORES)
    bootstrap_simu2 <- foreach (idx_sample = 1:BOOTSTRAP_SAMPLES,
                                .packages = "TMB",
                                .combine = rbind) %dopar% {
                                  # TMB::compile("code/poi_hmm.cpp")
                                  dyn.load(dynlib("code/poi_hmm"))
                                  temp <- pois.HMM.generate.estimable.sample(
                                    ns = DATA_SIZE_SIMU2,
                                    mod = list(m = m,
                                               lambda = coverage_model$natural_parameters$lambda,
                                               gamma = coverage_model$natural_parameters$gamma,
                                               delta = coverage_model$natural_parameters$delta),
                                    testing_params = list(m = m,
                                                          lambda = true_lambda,
                                                          gamma = true_gamma,
                                                          delta = true_delta))
                                  # The values from gamma are taken columnwise
                                  natural_parameters <- temp$natural_parameters
                                  natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
                                  dyn.unload(dynlib("code/poi_hmm"))
                                  return(natural_parameters)
                                }
    stopImplicitCluster()
    q <- apply(bootstrap_simu2,
               2,
               quantile.colwise)
    indices <- which(as.vector(true_lambda) >= q[1, lambda_indices] &
                       as.vector(true_lambda) <= q[2, lambda_indices])
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(true_gamma) >= q[1, gamma_indices] &
                       as.vector(true_gamma) <= q[2, gamma_indices]) + m
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(true_delta) >= q[1, delta_indices] &
                       as.vector(true_delta) <= q[2, delta_indices]) + m + m ^ 2
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
  }
  
  # Confidence interval TMB -----------------------------------------
  nat_par <- coverage_model$natural_parameters
  lambda_tmb_lower <- nat_par$lambda - q95_norm * nat_par$lambda_std_error
  lambda_tmb_upper <- nat_par$lambda + q95_norm * nat_par$lambda_std_error
  gamma_tmb_lower <- nat_par$gamma - q95_norm * nat_par$gamma_std_error
  gamma_tmb_upper <- nat_par$gamma + q95_norm * nat_par$gamma_std_error
  delta_tmb_lower <- nat_par$delta - q95_norm * nat_par$delta_std_error
  delta_tmb_upper <- nat_par$delta + q95_norm * nat_par$delta_std_error
  
  indices <- which(as.vector(true_lambda) >= lambda_tmb_lower &
                     as.vector(true_lambda) <= lambda_tmb_upper)
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(true_gamma) >= gamma_tmb_lower &
                     as.vector(true_gamma) <= gamma_tmb_upper)
  indices <- indices + m
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(true_delta) >= delta_tmb_lower &
                     as.vector(true_delta) <= delta_tmb_upper)
  indices <- indices + m + m ^ 2
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
}
coverage_count_profile[lambda_indices, "ratio"] <- coverage_count_profile[lambda_indices, "count"] /
  COVERAGE_SAMPLES
coverage_count_profile[gamma_indices, "ratio"] <- coverage_count_profile[gamma_indices, "count"] /
  COVERAGE_SAMPLES
# delta is not a parameter for us, so it has no profile CI
coverage_count_profile[delta_indices, "ratio"] <- NA

coverage_count_tmb$ratio <- coverage_count_tmb$count / COVERAGE_SAMPLES

coverage_count_bootstrap$ratio <- coverage_count_bootstrap$count / COVERAGE_SAMPLES

# Most of the time, profile CIs for the stationary distribution is NA.
conf_int_simu2[1:(m ^ 2 + 2 * m), "Coverage.Profile"] <- coverage_count_profile$ratio * 100
conf_int_simu2[1:(m ^ 2 + 2 * m), "Coverage.Bootstrap"] <- coverage_count_bootstrap$ratio * 100
conf_int_simu2[1:(m ^ 2 + 2 * m), "Coverage.TMB"] <- coverage_count_tmb$ratio * 100

# Fixes -------------------------
# Fix label switching in conf_int_simu2
ordered_params <- pois.HMM.label.order(m = m,
                                       lambda = true_lambda,
                                       gamma = true_gamma,
                                       delta = true_delta)

new_lambda_indices <- ordered_params$ordered_lambda_indices
new_gamma_indices <- ordered_params$ordered_gamma_vector_indices
new_delta_indices <- ordered_params$ordered_delta_indices

conf_int_simu2[lambda_indices, - 2] <- conf_int_simu2[lambda_indices, - 2][new_lambda_indices, ]
conf_int_simu2[gamma_indices, - 2] <- conf_int_simu2[gamma_indices, - 2][new_gamma_indices, ]
conf_int_simu2[delta_indices, - 2] <- conf_int_simu2[delta_indices, - 2][new_delta_indices, ]

# Reorder the TPM row-wise instead of column-wise
# Lexicographical parameter sort for gamma (sort on the parameter name)
new_gamma_indices_truncated_table <- order(conf_int_simu2[gamma_indices, "Parameter"])
# Replace rows by sorted rows
conf_int_simu2[gamma_indices, ] <- conf_int_simu2[gamma_indices, ][new_gamma_indices_truncated_table, ]

# The profile CIs may not be sorted, so we sort them manually
for (i in 1:length(conf_int_simu2[, 1])) {
  row <- conf_int_simu2[i, c("Profile.L", "Profile.U")]
  conf_int_simu2[i, c("Profile.L", "Profile.U")] <- cbind(min(row), max(row))
}
conf_int_simu2$m <- as.integer(conf_int_simu2$m)

estim_benchmarks_df_simu2$m <- factor(estim_benchmarks_df_simu2$m,
                                      levels = M_LIST_SIMU2)


==> code/poi_hmm_simu3.R <==
FIRST_SEED <- 300
# Prepare the data & parameters, then estimate for different numbers of hidden states
set.seed(FIRST_SEED)
# Parameters and covariates --------------------------
m <- M_LIST_SIMU3
if (m == 2) {
  true_gamma <- matrix(c(0.95, 0.05,
                         0.15, 0.85),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
} else if (m == 3) {
  true_gamma <- matrix(c(0.950, 0.025, 0.025,
                         0.050, 0.900, 0.050,
                         0.075, 0.075, 0.850),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
} else if (m == 4) {
  true_gamma <- matrix(c(0.850, 0.050, 0.050, 0.05,
                         0.050, 0.850, 0.050, 0.05,
                         0.050, 0.100, 0.800, 0.05,
                         0.034, 0.033, 0.033, 0.90),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
}
true_lambda <- seq(1,
                   13,
                   length.out = m)
true_delta <- stat.dist(true_gamma)

simu3_data <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU3,
                                                 mod = list(m = m,
                                                            lambda = true_lambda,
                                                            gamma = true_gamma,
                                                            delta = true_delta),
                                                 testing_params = list(m = m,
                                                                       lambda = true_lambda,
                                                                       gamma = true_gamma,
                                                                       delta = true_delta))$data


# Parameters & covariates for TMB ------------------
working_true_params <- pois.HMM.pn2pw(m = m,
                                      lambda = true_lambda,
                                      gamma = true_gamma,
                                      delta = true_delta)
TMB_data <- list(x = simu3_data,
                 m = m)

# Estimation ------------------------------------
dm <- DM.estimate(x = simu3_data,
                  m = m,
                  lambda0 = true_lambda,
                  gamma0 = true_gamma,
                  delta0 = true_delta)
tmb <- TMB.estimate(TMB_data = TMB_data,
                    parameters = working_true_params)
tmb_g <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_true_params,
                      gradient = TRUE)
tmb_h <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_true_params,
                      hessian = TRUE)
tmb_gh <- TMB.estimate(TMB_data = TMB_data,
                       parameters = working_true_params,
                       gradient = TRUE,
                       hessian = TRUE,
                       std_error = TRUE)

# If one doesn't converge successfully, stop
if (dm$convergence != 0) {
  stop(paste("dm didn't converge properly, simu3 dataset, m =",
             m))
}
if (tmb$convergence != 0) {
  stop(paste("tmb didn't converge properly, simu3 dataset, m =",
             m))
}
if (tmb_g$convergence != 0) {
  stop(paste("tmb_g didn't converge properly, simu3 dataset, m =",
             m))
}
if (tmb_h$convergence != 0) {
  stop(paste("tmb_h didn't converge properly, simu3 dataset, m =",
             m))
}
if (tmb_gh$convergence != 0) {
  stop(paste("tmb_gh didn't converge properly, simu3 dataset, m =",
             m))
}

# Creating variables for the CIs -----------------
params_names_latex <- paste0(rep("$\\lambda_{",
                                 m),
                             1:m,
                             "}$")
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  params_names_latex <- c(params_names_latex,
                          paste0(sapply(X = 1:m,
                                        FUN = function(row) {paste0("$\\gamma_{",
                                                                    row,
                                                                    col,
                                                                    "}$")})))
}
params_names_latex <- c(params_names_latex,
                        paste0(rep("$\\delta_{",
                                   m),
                               1:m,
                               "}$"))
len_par <- length(params_names_latex)
indices <- (length(conf_int_simu3$m) + 1):(length(conf_int_simu3$m) + len_par)
conf_int_simu3[indices, "m"] <- m
conf_int_simu3[indices, "Parameter"] <- params_names_latex
# Reminder, PARAMS_NAMES contains c("lambda", "gamma", "delta")
conf_int_simu3[indices, "Estimate"] <- unlist(tmb_gh[PARAMS_NAMES])
conf_int_simu3[indices, "True.value"] <- as.numeric(c(true_lambda,
                                                      true_gamma,
                                                      true_delta))

param_tmb_gh <- pois.HMM.pn2pw(m = m,
                               lambda = tmb_gh$lambda,
                               gamma = tmb_gh$gamma)

if (m == 1) {
  w_params_names <- c("tlambda1")
} else {
  w_params_names <- c(paste0(rep("tlambda",
                                 m),
                             1:m),
                      paste0(rep("tgamma",
                                 m ^ 2 - m),
                             1:(m ^ 2 - m)))
}
len_w_par <- length(w_params_names)

lambda_indices <- 1:m
gamma_indices <- max(lambda_indices) + 1:(m ^ 2)
delta_indices <- max(gamma_indices) + 1:m
tgamma_indices <- (m + 1):(m ^ 2)

# Benchmarks ------------
set.seed(FIRST_SEED + 1)
if (BENCHMARK_SAMPLES != 0) {
  for (idx_counter in 1:BENCHMARK_SAMPLES) {
    # Generate data that can be estimated by TMB_GH
    # and is tested on the slightly off parameters from the beginning of this file
    # The goal is to have a dataset that poses no estimation problem
    benchmark_model <- pois.HMM.generate.estimable.sample(
      ns = DATA_SIZE_SIMU3,
      mod = list(m = m,
                 lambda = tmb_gh$lambda,
                 gamma = tmb_gh$gamma,
                 delta = tmb_gh$delta),
      testing_params = list(m = m,
                            lambda = true_lambda,
                            gamma = true_gamma,
                            delta = true_delta)
    )
    benchmark_data <- benchmark_model$data
    # Benchmark all different combinations of gradient and hessians with DM ----------------
    # Parameters & covariates for DM and TMB
    TMB_benchmark_data <- list(x = benchmark_data,
                               m = m)
    obj_benchmark <- MakeADFun(TMB_benchmark_data,
                               working_true_params,
                               DLL = "poi_hmm",
                               silent = TRUE)
    parvect_benchmark_TMB <- pois.HMM.pn2pw(m = m,
                                            lambda = true_lambda,
                                            gamma = true_gamma,
                                            delta = true_delta)
    # nlminb needs a vector, not a list
    parvect_benchmark_DM <- unlist(parvect_benchmark_TMB)
    # Estimation benchmark
    temp <- microbenchmark("DM" = nlminb(parvect_benchmark_DM,
                                         pois.HMM.mllk,
                                         x_alias = benchmark_data,
                                         m_alias = m)$convergence==0,
                           "TMB" = nlminb(obj_benchmark$par,
                                          obj_benchmark$fn)$convergence==0,
                           "TMB_G" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            gradient = obj_benchmark$gr)$convergence==0,
                           "TMB_H" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            hessian = obj_benchmark$he)$convergence==0,
                           "TMB_GH" = nlminb(obj_benchmark$par,
                                             obj_benchmark$fn,
                                             gradient = obj_benchmark$gr,
                                             hessian = obj_benchmark$he)$convergence==0,
                           times = 1,
                           check = "equal",
                           setup = obj_benchmark <<- MakeADFun(TMB_benchmark_data,
                                                               working_true_params,
                                                               DLL = "poi_hmm",
                                                               silent = TRUE))
    times <- temp$time / 10^9
    timeDM <- times[temp$expr == "DM"]
    timeTMB <- times[temp$expr == "TMB"]
    timeTMB_G <- times[temp$expr == "TMB_G"]
    timeTMB_H <- times[temp$expr == "TMB_H"]
    timeTMB_GH <- times[temp$expr == "TMB_GH"]
    
    iterDM <- nlminb(parvect_benchmark_DM,
                     pois.HMM.mllk,
                     x_alias = benchmark_data,
                     m_alias = m)$iterations
    iterTMB <- nlminb(obj_benchmark$par,
                      obj_benchmark$fn)$iterations
    iterTMB_G <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        gradient = obj_benchmark$gr)$iterations
    iterTMB_H <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        hessian = obj_benchmark$he)$iterations
    iterTMB_GH <- nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         gradient = obj_benchmark$gr,
                         hessian = obj_benchmark$he)$iterations
    
    estim_benchmarks_df_simu3 <- rbind(estim_benchmarks_df_simu3,
                                       data.frame(time = c(timeDM,
                                                           timeTMB,
                                                           timeTMB_G,
                                                           timeTMB_H,
                                                           timeTMB_GH),
                                                  m = rep(m,
                                                          length(PROCEDURES)),
                                                  procedure = PROCEDURES,
                                                  iterations = c(iterDM,
                                                                 iterTMB,
                                                                 iterTMB_G,
                                                                 iterTMB_H,
                                                                 iterTMB_GH),
                                                  dataset_number = rep(idx_counter,
                                                                       length(PROCEDURES))))
    
  }
}

# Profiling the likelihood --------------------------
registerDoParallel(cores = CORES)
working_conf_int <- foreach (idx_param = 1:len_w_par,
                             .packages = "TMB",
                             .inorder = TRUE,
                             .combine = rbind) %dopar% {
                               # TMB::compile("code/poi_hmm.cpp")
                               dyn.load(dynlib("code/poi_hmm"))
                               profile <- tmbprofile(obj = tmb_gh$obj,
                                                     name = idx_param,
                                                     trace = FALSE)
                               
                               ci <- tryCatch({
                                 confint(profile)
                               },
                               error = function(e){
                                 return(rep(NA,
                                            2))
                               })
                               
                               dyn.unload(dynlib("code/poi_hmm"))
                               return(ci)
                             }
stopImplicitCluster()
working_conf_int <- as.data.frame(working_conf_int)
rownames(working_conf_int) <- w_params_names

# Transform the working parameters into natural ones
# Lambda (m values)
conf_int_simu3$Profile.L[lambda_indices] <- exp(working_conf_int$lower[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$lower[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$lower[tgamma_indices]))
  conf_int_simu3$Profile.L[gamma_indices] <- natural_gamma
}
# Lambda (m values)
conf_int_simu3$Profile.U[lambda_indices] <- exp(working_conf_int$upper[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$upper[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$upper[tgamma_indices]))
  conf_int_simu3$Profile.U[gamma_indices] <- natural_gamma
}

# Bootstrap ---------------------------
set.seed(FIRST_SEED + 2)
if (BOOTSTRAP_SAMPLES != 0) {
  registerDoParallel(cores = CORES)
  bootstrap_simu3 <- foreach (idx_sample = 1:BOOTSTRAP_SAMPLES,
                              .packages = "TMB",
                              .combine = rbind) %dopar% {
                                # TMB::compile("code/poi_hmm.cpp")
                                dyn.load(dynlib("code/poi_hmm"))
                                temp <- pois.HMM.generate.estimable.sample(
                                  ns = DATA_SIZE_SIMU3,
                                  mod = list(m = m,
                                             lambda = tmb_gh$lambda,
                                             gamma = tmb_gh$gamma,
                                             delta = tmb_gh$delta),
                                  testing_params = list(m = m,
                                                        lambda = true_lambda,
                                                        gamma = true_gamma,
                                                        delta = true_delta)
                                )
                                # The values from gamma are taken columnwise
                                natural_parameters <- temp$natural_parameters
                                natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
                                dyn.unload(dynlib("code/poi_hmm"))
                                return(natural_parameters)
                              }
  stopImplicitCluster()
  if (BOOTSTRAP_SAMPLES == 1) {
    names(bootstrap_simu3) <- params_names_latex
  } else {
    colnames(bootstrap_simu3) <- params_names_latex
  }
  q <- apply(bootstrap_simu3,
             2,
             quantile.colwise)
  conf_int_simu3$Bootstrap.L <- q[1, ]
  conf_int_simu3$Bootstrap.U <- q[2, ]
}

# TMB confidence intervals --------------
# Manually cap values at their natural bound
# lambda must be strictly above 0
lambda_L <- pmax(0.0001,
                 tmb_gh$lambda - q95_norm * tmb_gh$lambda_std_error)
# gamma must be 0 or more
gamma_L <- pmax(0,
                tmb_gh$gamma - q95_norm * tmb_gh$gamma_std_error)
# delta must be 0 or above
delta_L <- pmax(0,
                tmb_gh$delta - q95_norm * tmb_gh$delta_std_error)
conf_int_simu3$TMB.L <- c(lambda_L,
                          gamma_L,
                          delta_L)
# no upper bound on lambda
# gamma must be 1 or less
gamma_U <- pmin(1,
                tmb_gh$gamma + q95_norm * tmb_gh$gamma_std_error)
# delta must be 1 or less
delta_U <- pmin(1,
                tmb_gh$delta + q95_norm * tmb_gh$delta_std_error)
conf_int_simu3$TMB.U <- c(tmb_gh$lambda + q95_norm * tmb_gh$lambda_std_error,
                          gamma_U,
                          delta_U)
# Coverage probabilities of the 3 CI methods -----------------
set.seed(FIRST_SEED + 3)
parameter_names <- paste0(rep("lambda",
                              m),
                          1:m)
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  parameter_names <- c(parameter_names,
                       paste0(sapply(X = 1:m,
                                     FUN = function(row) {paste0("gamma",
                                                                 row, ", ",
                                                                 col)})))
}
parameter_names <- c(parameter_names,
                     paste0(rep("delta",
                                m),
                            1:m))

# Record the times where the profile CI of a parameter successfully contains the parameter's true value
coverage_count_profile_simu3 <-
  coverage_count_bootstrap <-
  coverage_count_tmb <-
  data.frame(parameter = parameter_names,
             count = 0,
             ratio = 0,
             missing = 0)
coverage_count_bootstrap <- coverage_count_tmb <- data.frame(parameter = parameter_names,
                                                             count = 0,
                                                             ratio = 0,
                                                             missing = 0)
idx_coverage <- 0
while (idx_coverage < COVERAGE_SAMPLES) {
  idx_coverage <- idx_coverage + 1
  # Generate a data sample where nlminb converges
  # Loop as long as there is an issue with nlminb
  # Estimate a model
  # Unlike with the other datasets, we know the true parameters of this one
  coverage_model <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU3,
                                                       mod = list(m = m,
                                                                  lambda = true_lambda,
                                                                  gamma = true_gamma,
                                                                  delta = true_delta),
                                                       testing_params = list(m = m,
                                                                             lambda = true_lambda,
                                                                             gamma = true_gamma,
                                                                             delta = true_delta),
                                                       std_error = TRUE)
  
  # Save the occurrences of failures to generate a sample for which parameters can be estimated
  for (reason in c("state_number", "TMB_null", "TMB_converge", "TMB_G_null",
                   "TMB_G_converge", "TMB_H_null", "TMB_H_converge", "TMG_GH_null",
                   "TMG_GH_converge", "NA_value")) {
    coverage_skips_simu3[coverage_skips_simu3$m == m, reason] <-
      coverage_skips_simu3[coverage_skips_simu3$m == m, reason] +
      coverage_model$failure[reason]
  }
  
  # # Confidence interval profiling -------------------------------------
  # Less than half of the coverage samples have converging profile CIs, so we do not include
  # them in the paper. Therefore, there is no need to run this part (lines 453-535)
  # If you want to verify this, feel free to uncomment lines 453-535 and run the code below
  # then look at the variable coverage_count_profile_simu3
  # The column "missing" indicates how many times a parameter has no profile CI.
  # Here is the content of that variable that was generated
  # 
  # > coverage_count_profile_simu3
  # parameter count     ratio missing
  # 1    lambda1   957 0.9570000       0
  # 2    lambda2   939 0.9390000       0
  # 3    lambda3   937 0.9370000       0
  # 4    lambda4   953 0.9530000       0
  # 5  gamma1, 1   854 1.0000000     146
  # 6  gamma2, 1   653 0.8932969     269
  # 7  gamma3, 1   374 0.9234568     595
  # 8  gamma4, 1   463 0.9042969     488
  # 9  gamma1, 2   804 0.9414520     146
  # 10 gamma2, 2   731 1.0000000     269
  # 11 gamma3, 2   364 0.8987654     595
  # 12 gamma4, 2   502 0.9804688     488
  # 13 gamma1, 3   823 0.9637002     146
  # 14 gamma2, 3   705 0.9644323     269
  # 15 gamma3, 3   405 1.0000000     595
  # 16 gamma4, 3   510 0.9960938     488
  # 17 gamma1, 4   781 0.9145199     146
  # 18 gamma2, 4   694 0.9493844     269
  # 19 gamma3, 4   385 0.9506173     595
  # 20 gamma4, 4   512 1.0000000     488
  # 21    delta1     0        NA       0
  # 22    delta2     0        NA       0
  # 23    delta3     0        NA       0
  # 24    delta4     0        NA       0
  # 
  # Profile CIs for the third row of the TPM did not converge 595 times out of 1000.
  # For information, the column "count" counts the times where the profile CI successfully
  # contained the true parameter value.
  # The column "ratio" is "count" / (1000 - "missing").
  # 
  # registerDoParallel(cores = CORES)
  # working_conf_int <- foreach (idx_param = 1:len_w_par,
  #                              .packages = "TMB",
  #                              .inorder = TRUE,
  #                              .combine = rbind) %dopar% {
  #                                # TMB::compile("code/poi_hmm.cpp")
  #                                dyn.load(dynlib("code/poi_hmm"))
  #                                profile <- tmbprofile(obj = coverage_model$mod$obj,
  #                                                      name = idx_param,
  #                                                      trace = FALSE)
  #                                
  #                                ci <- tryCatch({
  #                                  confint(profile)
  #                                },
  #                                error = function(e){
  #                                  return(rep(NA,
  #                                             2))
  #                                })
  #                                dyn.unload(dynlib("code/poi_hmm"))
  #                                return(ci)
  #                              }
  # stopImplicitCluster()
  # working_conf_int <- as.data.frame(working_conf_int)
  # rownames(working_conf_int) <- w_params_names
  # 
  # lambda_profile_lower <- exp(working_conf_int$lower[lambda_indices])
  # lambda_profile_upper <- exp(working_conf_int$upper[lambda_indices])
  # gamma_profile_lower <- as.numeric(gamma.w2n(m,
  #                                             working_conf_int$lower[tgamma_indices]))
  # gamma_profile_upper <- as.numeric(gamma.w2n(m,
  #                                             working_conf_int$upper[tgamma_indices]))
  # 
  ### MAIN DIFFERENCE FROM THE OTHER DATASETS !!!
  ###
  ### Unlike in the other datasets, we have empirically found that profile CIs diverge when
  ### lambda=seq(1, 13, length.out = m)
  ### Therefore, requiring profile CIs to converge will cause an infinite loop since we chose
  ### lambda=seq(1, 13, length.out = m) to showcase that profile CIs sometimes diverge.
  # 
  # # If profiling doesn't yield results for all parameters, record it (because we don't guarantee
  # # profile CIs in this simulation)
  # estimates_coverage <- c(lambda_profile_lower,
  #                         lambda_profile_upper,
  #                         gamma_profile_lower,
  #                         gamma_profile_upper)
  # 
  # test_null <- sapply(X = estimates_coverage, FUN = is.null)
  # test_finite <- sapply(X = estimates_coverage, FUN = is.finite)
  # # If some CI bounds are NULL or missing (NA) or infinite (Inf), record it
  # if (any(test_null == TRUE) | any(test_finite == FALSE)) {
  #   test_null_lower <- sapply(X = c(lambda_profile_lower,
  #                                   gamma_profile_lower), FUN = is.null)
  #   test_null_upper <- sapply(X = c(lambda_profile_upper,
  #                                   gamma_profile_upper), FUN = is.null)
  #   test_finite_lower <- sapply(X = c(lambda_profile_lower,
  #                                     gamma_profile_lower), FUN = is.finite)
  #   test_finite_upper <- sapply(X = c(lambda_profile_upper,
  #                                     gamma_profile_upper), FUN = is.finite)
  #   
  #   indices_lower <- which(test_null_lower | !test_finite_lower)
  #   indices_upper <- which(test_null_upper | !test_finite_upper)
  #   indices <- union(indices_lower, indices_upper)
  #   coverage_count_profile_simu3[indices, "missing"] <- coverage_count_profile_simu3[indices, "missing"] + 1
  # }
  # 
  # # If the true value for lambda is in the CI, then increase the count
  # real_lambda_profile_lower <- pmin(lambda_profile_lower,
  #                                   lambda_profile_upper)
  # real_lambda_profile_upper <- pmax(lambda_profile_lower,
  #                                   lambda_profile_upper)
  # indices <- which(true_lambda >= real_lambda_profile_lower &
  #                    true_lambda <= real_lambda_profile_upper)
  # coverage_count_profile_simu3[indices, "count"] <- coverage_count_profile_simu3[indices, "count"] + 1
  # 
  # # Same for gamma
  # real_gamma_profile_lower <- pmin(gamma_profile_lower,
  #                                  gamma_profile_upper)
  # real_gamma_profile_upper <- pmax(gamma_profile_lower,
  #                                  gamma_profile_upper)
  # indices <- which(as.vector(true_gamma) >= real_gamma_profile_lower &
  #                    as.vector(true_gamma) <= real_gamma_profile_upper)
  # indices <- indices + m
  # coverage_count_profile_simu3[indices, "count"] <- coverage_count_profile_simu3[indices, "count"] + 1
  
  # Confidence interval bootstrap -----------------------------------
  if (BOOTSTRAP_SAMPLES != 0) {
    registerDoParallel(cores = CORES)
    bootstrap_simu3 <- foreach (idx_sample = 1:BOOTSTRAP_SAMPLES,
                                .packages = "TMB",
                                .combine = rbind) %dopar% {
                                  # TMB::compile("code/poi_hmm.cpp")
                                  dyn.load(dynlib("code/poi_hmm"))
                                  temp <- pois.HMM.generate.estimable.sample(
                                    ns = DATA_SIZE_SIMU3,
                                    mod = list(m = m,
                                               lambda = coverage_model$natural_parameters$lambda,
                                               gamma = coverage_model$natural_parameters$gamma,
                                               delta = coverage_model$natural_parameters$delta),
                                    testing_params = list(m = m,
                                                          lambda = true_lambda,
                                                          gamma = true_gamma,
                                                          delta = true_delta))
                                  # The values from gamma are taken columnwise
                                  natural_parameters <- temp$natural_parameters
                                  natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
                                  dyn.unload(dynlib("code/poi_hmm"))
                                  return(natural_parameters)
                                }
    stopImplicitCluster()
    q <- apply(bootstrap_simu3,
               2,
               quantile.colwise)
    indices <- which(as.vector(true_lambda) >= q[1, lambda_indices] &
                       as.vector(true_lambda) <= q[2, lambda_indices])
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(true_gamma) >= q[1, gamma_indices] &
                       as.vector(true_gamma) <= q[2, gamma_indices]) + m
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(true_delta) >= q[1, delta_indices] &
                       as.vector(true_delta) <= q[2, delta_indices]) + m + m ^ 2
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
  }
  
  # Confidence interval TMB -----------------------------------------
  nat_par <- coverage_model$natural_parameters
  lambda_tmb_lower <- nat_par$lambda - q95_norm * nat_par$lambda_std_error
  lambda_tmb_upper <- nat_par$lambda + q95_norm * nat_par$lambda_std_error
  gamma_tmb_lower <- nat_par$gamma - q95_norm * nat_par$gamma_std_error
  gamma_tmb_upper <- nat_par$gamma + q95_norm * nat_par$gamma_std_error
  delta_tmb_lower <- nat_par$delta - q95_norm * nat_par$delta_std_error
  delta_tmb_upper <- nat_par$delta + q95_norm * nat_par$delta_std_error
  
  indices <- which(as.vector(true_lambda) >= lambda_tmb_lower &
                     as.vector(true_lambda) <= lambda_tmb_upper)
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(true_gamma) >= gamma_tmb_lower &
                     as.vector(true_gamma) <= gamma_tmb_upper)
  indices <- indices + m
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(true_delta) >= delta_tmb_lower &
                     as.vector(true_delta) <= delta_tmb_upper)
  indices <- indices + m + m ^ 2
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
}
temp <- coverage_count_profile_simu3[lambda_indices, ]
coverage_count_profile_simu3[lambda_indices, "ratio"] <- temp[, "count"] /
  (COVERAGE_SAMPLES - temp[, "missing"])
temp <- coverage_count_profile_simu3[gamma_indices, ]
coverage_count_profile_simu3[gamma_indices, "ratio"] <- temp[, "count"] /
  (COVERAGE_SAMPLES - temp[, "missing"])
# delta is not a parameter for us, so it has no profile CI
coverage_count_profile_simu3[delta_indices, "ratio"] <- NA

coverage_count_tmb$ratio <- coverage_count_tmb$count / COVERAGE_SAMPLES

coverage_count_bootstrap$ratio <- coverage_count_bootstrap$count / COVERAGE_SAMPLES

# Most of the time, profile CIs for the stationary distribution is NA.
conf_int_simu3[1:(m ^ 2 + 2 * m), "Coverage.Profile"] <- coverage_count_profile_simu3$ratio * 100
conf_int_simu3[1:(m ^ 2 + 2 * m), "Coverage.Bootstrap"] <- coverage_count_bootstrap$ratio * 100
conf_int_simu3[1:(m ^ 2 + 2 * m), "Coverage.TMB"] <- coverage_count_tmb$ratio * 100

# Fixes -------------------------
# Fix label switching in conf_int_simu3
ordered_params <- pois.HMM.label.order(m = m,
                                       lambda = true_lambda,
                                       gamma = true_gamma,
                                       delta = true_delta)

new_lambda_indices <- ordered_params$ordered_lambda_indices
new_gamma_indices <- ordered_params$ordered_gamma_vector_indices
new_delta_indices <- ordered_params$ordered_delta_indices

conf_int_simu3[lambda_indices, - 2] <- conf_int_simu3[lambda_indices, - 2][new_lambda_indices, ]
conf_int_simu3[gamma_indices, - 2] <- conf_int_simu3[gamma_indices, - 2][new_gamma_indices, ]
conf_int_simu3[delta_indices, - 2] <- conf_int_simu3[delta_indices, - 2][new_delta_indices, ]

# Reorder the TPM row-wise instead of column-wise
# Lexicographical parameter sort for gamma (sort on the parameter name)
new_gamma_indices_truncated_table <- order(conf_int_simu3[gamma_indices, "Parameter"])
# Replace rows by sorted rows
conf_int_simu3[gamma_indices, ] <- conf_int_simu3[gamma_indices, ][new_gamma_indices_truncated_table, ]

# The profile CIs may not be sorted, so we sort them manually
for (i in 1:length(conf_int_simu3[, 1])) {
  row <- conf_int_simu3[i, c("Profile.L", "Profile.U")]
  conf_int_simu3[i, c("Profile.L", "Profile.U")] <- cbind(min(row), max(row))
}
conf_int_simu3$m <- as.integer(conf_int_simu3$m)

estim_benchmarks_df_simu3$m <- factor(estim_benchmarks_df_simu3$m,
                                      levels = M_LIST_SIMU3)


==> code/poi_hmm_simu4.R <==
FIRST_SEED <- 400
# Prepare the data & parameters, then estimate for different numbers of hidden states
set.seed(FIRST_SEED)
# Parameters and covariates --------------------------
m <- M_LIST_SIMU4
if (m == 2) {
  true_gamma <- matrix(c(0.95, 0.05,
                         0.15, 0.85),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
} else if (m == 3) {
  true_gamma <- matrix(c(0.950, 0.025, 0.025,
                         0.050, 0.900, 0.050,
                         0.075, 0.075, 0.850),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
} else if (m == 4) {
  true_gamma <- matrix(c(0.850, 0.050, 0.050, 0.05,
                         0.050, 0.850, 0.050, 0.05,
                         0.050, 0.100, 0.800, 0.05,
                         0.034, 0.033, 0.033, 0.90),
                       byrow = TRUE,
                       nrow = m,
                       ncol = m)
}
true_lambda <- seq(1,
                   13,
                   length.out = m)
true_delta <- stat.dist(true_gamma)

simu4_data <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU4,
                                                 mod = list(m = m,
                                                            lambda = true_lambda,
                                                            gamma = true_gamma,
                                                            delta = true_delta),
                                                 testing_params = list(m = m,
                                                                       lambda = true_lambda,
                                                                       gamma = true_gamma,
                                                                       delta = true_delta))$data


# Parameters & covariates for TMB ------------------
working_true_params <- pois.HMM.pn2pw(m = m,
                                      lambda = true_lambda,
                                      gamma = true_gamma,
                                      delta = true_delta)
TMB_data <- list(x = simu4_data,
                 m = m)

# Estimation ------------------------------------
dm <- DM.estimate(x = simu4_data,
                  m = m,
                  lambda0 = true_lambda,
                  gamma0 = true_gamma,
                  delta0 = true_delta)
tmb <- TMB.estimate(TMB_data = TMB_data,
                    parameters = working_true_params)
tmb_g <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_true_params,
                      gradient = TRUE)
tmb_h <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_true_params,
                      hessian = TRUE)
tmb_gh <- TMB.estimate(TMB_data = TMB_data,
                       parameters = working_true_params,
                       gradient = TRUE,
                       hessian = TRUE,
                       std_error = TRUE)

# If one doesn't converge successfully, stop
if (dm$convergence != 0) {
  stop(paste("dm didn't converge properly, simu4 dataset, m =",
             m))
}
if (tmb$convergence != 0) {
  stop(paste("tmb didn't converge properly, simu4 dataset, m =",
             m))
}
if (tmb_g$convergence != 0) {
  stop(paste("tmb_g didn't converge properly, simu4 dataset, m =",
             m))
}
if (tmb_h$convergence != 0) {
  stop(paste("tmb_h didn't converge properly, simu4 dataset, m =",
             m))
}
if (tmb_gh$convergence != 0) {
  stop(paste("tmb_gh didn't converge properly, simu4 dataset, m =",
             m))
}

# Creating variables for the CIs -----------------
params_names_latex <- paste0(rep("$\\lambda_{",
                                 m),
                             1:m,
                             "}$")
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  params_names_latex <- c(params_names_latex,
                          paste0(sapply(X = 1:m,
                                        FUN = function(row) {paste0("$\\gamma_{",
                                                                    row,
                                                                    col,
                                                                    "}$")})))
}
params_names_latex <- c(params_names_latex,
                        paste0(rep("$\\delta_{",
                                   m),
                               1:m,
                               "}$"))
len_par <- length(params_names_latex)
indices <- (length(conf_int_simu4$m) + 1):(length(conf_int_simu4$m) + len_par)
conf_int_simu4[indices, "m"] <- m
conf_int_simu4[indices, "Parameter"] <- params_names_latex
# Reminder, PARAMS_NAMES contains c("lambda", "gamma", "delta")
conf_int_simu4[indices, "Estimate"] <- unlist(tmb_gh[PARAMS_NAMES])
conf_int_simu4[indices, "True.value"] <- as.numeric(c(true_lambda,
                                                      true_gamma,
                                                      true_delta))

param_tmb_gh <- pois.HMM.pn2pw(m = m,
                               lambda = tmb_gh$lambda,
                               gamma = tmb_gh$gamma)

if (m == 1) {
  w_params_names <- c("tlambda1")
} else {
  w_params_names <- c(paste0(rep("tlambda",
                                 m),
                             1:m),
                      paste0(rep("tgamma",
                                 m ^ 2 - m),
                             1:(m ^ 2 - m)))
}
len_w_par <- length(w_params_names)

lambda_indices <- 1:m
gamma_indices <- max(lambda_indices) + 1:(m ^ 2)
delta_indices <- max(gamma_indices) + 1:m
tgamma_indices <- (m + 1):(m ^ 2)

# Benchmarks ------------
set.seed(FIRST_SEED + 1)
if (BENCHMARK_SAMPLES != 0) {
  for (idx_counter in 1:BENCHMARK_SAMPLES) {
    # Generate data that can be estimated by TMB_GH
    # and is tested on the slightly off parameters from the beginning of this file
    # The goal is to have a dataset that poses no estimation problem,
    # when estimated with guessed initial parameters
    benchmark_model <- pois.HMM.generate.estimable.sample(
      ns = DATA_SIZE_SIMU4,
      mod = list(m = m,
                 lambda = tmb_gh$lambda,
                 gamma = tmb_gh$gamma,
                 delta = tmb_gh$delta),
      testing_params = list(m = m,
                            lambda = true_lambda,
                            gamma = true_gamma,
                            delta = true_delta)
    )
    benchmark_data <- benchmark_model$data
    # Benchmark all different combinations of gradient and hessians with DM ----------------
    # Parameters & covariates for DM and TMB
    TMB_benchmark_data <- list(x = benchmark_data,
                               m = m)
    obj_benchmark <- MakeADFun(TMB_benchmark_data,
                               working_true_params,
                               DLL = "poi_hmm",
                               silent = TRUE)
    parvect_benchmark_TMB <- pois.HMM.pn2pw(m = m,
                                            lambda = true_lambda,
                                            gamma = true_gamma,
                                            delta = true_delta)
    # nlminb needs a vector, not a list
    parvect_benchmark_DM <- unlist(parvect_benchmark_TMB)
    # Estimation benchmark
    temp <- microbenchmark("DM" = nlminb(parvect_benchmark_DM,
                                         pois.HMM.mllk,
                                         x_alias = benchmark_data,
                                         m_alias = m)$convergence==0,
                           "TMB" = nlminb(obj_benchmark$par,
                                          obj_benchmark$fn)$convergence==0,
                           "TMB_G" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            gradient = obj_benchmark$gr)$convergence==0,
                           "TMB_H" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            hessian = obj_benchmark$he)$convergence==0,
                           "TMB_GH" = nlminb(obj_benchmark$par,
                                             obj_benchmark$fn,
                                             gradient = obj_benchmark$gr,
                                             hessian = obj_benchmark$he)$convergence==0,
                           times = 1,
                           check = "equal",
                           setup = obj_benchmark <<- MakeADFun(TMB_benchmark_data,
                                                               working_true_params,
                                                               DLL = "poi_hmm",
                                                               silent = TRUE))
    times <- temp$time / 10^9
    timeDM <- times[temp$expr == "DM"]
    timeTMB <- times[temp$expr == "TMB"]
    timeTMB_G <- times[temp$expr == "TMB_G"]
    timeTMB_H <- times[temp$expr == "TMB_H"]
    timeTMB_GH <- times[temp$expr == "TMB_GH"]
    
    iterDM <- nlminb(parvect_benchmark_DM,
                     pois.HMM.mllk,
                     x_alias = benchmark_data,
                     m_alias = m)$iterations
    iterTMB <- nlminb(obj_benchmark$par,
                      obj_benchmark$fn)$iterations
    iterTMB_G <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        gradient = obj_benchmark$gr)$iterations
    iterTMB_H <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        hessian = obj_benchmark$he)$iterations
    iterTMB_GH <- nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         gradient = obj_benchmark$gr,
                         hessian = obj_benchmark$he)$iterations
    
    estim_benchmarks_df_simu4 <- rbind(estim_benchmarks_df_simu4,
                                       data.frame(time = c(timeDM,
                                                           timeTMB,
                                                           timeTMB_G,
                                                           timeTMB_H,
                                                           timeTMB_GH),
                                                  m = rep(m,
                                                          length(PROCEDURES)),
                                                  procedure = PROCEDURES,
                                                  iterations = c(iterDM,
                                                                 iterTMB,
                                                                 iterTMB_G,
                                                                 iterTMB_H,
                                                                 iterTMB_GH),
                                                  dataset_number = rep(idx_counter,
                                                                       length(PROCEDURES))))
    
  }
}

# Profiling the likelihood --------------------------
registerDoParallel(cores = CORES)
working_conf_int <- foreach (idx_param = 1:len_w_par,
                             .packages = "TMB",
                             .inorder = TRUE,
                             .combine = rbind) %dopar% {
                               # TMB::compile("code/poi_hmm.cpp")
                               dyn.load(dynlib("code/poi_hmm"))
                               profile <- tmbprofile(obj = tmb_gh$obj,
                                                     name = idx_param,
                                                     trace = FALSE)
                               
                               ci <- tryCatch({
                                 confint(profile)
                               },
                               error = function(e){
                                 return(rep(NA,
                                            2))
                               })
                               
                               dyn.unload(dynlib("code/poi_hmm"))
                               return(ci)
                             }
stopImplicitCluster()
working_conf_int <- as.data.frame(working_conf_int)
rownames(working_conf_int) <- w_params_names

# Transform the working parameters into natural ones
# Lambda (m values)
conf_int_simu4$Profile.L[lambda_indices] <- exp(working_conf_int$lower[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$lower[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$lower[tgamma_indices]))
  conf_int_simu4$Profile.L[gamma_indices] <- natural_gamma
}
# Lambda (m values)
conf_int_simu4$Profile.U[lambda_indices] <- exp(working_conf_int$upper[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$upper[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$upper[tgamma_indices]))
  conf_int_simu4$Profile.U[gamma_indices] <- natural_gamma
}

# Bootstrap ---------------------------
set.seed(FIRST_SEED + 2)
if (BOOTSTRAP_SAMPLES != 0) {
  registerDoParallel(cores = CORES)
  bootstrap_simu4 <- foreach (idx_sample = 1:BOOTSTRAP_SAMPLES,
                              .packages = "TMB",
                              .combine = rbind) %dopar% {
                                # TMB::compile("code/poi_hmm.cpp")
                                dyn.load(dynlib("code/poi_hmm"))
                                temp <- pois.HMM.generate.estimable.sample(
                                  ns = DATA_SIZE_SIMU4,
                                  mod = list(m = m,
                                             lambda = tmb_gh$lambda,
                                             gamma = tmb_gh$gamma,
                                             delta = tmb_gh$delta),
                                  testing_params = list(m = m,
                                                        lambda = true_lambda,
                                                        gamma = true_gamma,
                                                        delta = true_delta)
                                )
                                # The values from gamma are taken columnwise
                                natural_parameters <- temp$natural_parameters
                                natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
                                dyn.unload(dynlib("code/poi_hmm"))
                                return(natural_parameters)
                              }
  stopImplicitCluster()
  if (BOOTSTRAP_SAMPLES == 1) {
    names(bootstrap_simu4) <- params_names_latex
  } else {
    colnames(bootstrap_simu4) <- params_names_latex
  }
  q <- apply(bootstrap_simu4,
             2,
             quantile.colwise)
  conf_int_simu4$Bootstrap.L <- q[1, ]
  conf_int_simu4$Bootstrap.U <- q[2, ]
}

# TMB confidence intervals --------------
# Manually cap values at their natural bound
# lambda must be strictly above 0
lambda_L <- pmax(0.0001,
                 tmb_gh$lambda - q95_norm * tmb_gh$lambda_std_error)
# gamma must be 0 or more
gamma_L <- pmax(0,
                tmb_gh$gamma - q95_norm * tmb_gh$gamma_std_error)
# delta must be 0 or above
delta_L <- pmax(0,
                tmb_gh$delta - q95_norm * tmb_gh$delta_std_error)
conf_int_simu4$TMB.L <- c(lambda_L,
                          gamma_L,
                          delta_L)
# no upper bound on lambda
# gamma must be 1 or less
gamma_U <- pmin(1,
                tmb_gh$gamma + q95_norm * tmb_gh$gamma_std_error)
# delta must be 1 or less
delta_U <- pmin(1,
                tmb_gh$delta + q95_norm * tmb_gh$delta_std_error)
conf_int_simu4$TMB.U <- c(tmb_gh$lambda + q95_norm * tmb_gh$lambda_std_error,
                          gamma_U,
                          delta_U)
# Coverage probabilities of the 3 CI methods -----------------
set.seed(FIRST_SEED + 3)
parameter_names <- paste0(rep("lambda", m), 1:m)
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  parameter_names <- c(parameter_names,
                       paste0(sapply(X = 1:m,
                                     FUN = function(row) {paste0("gamma",
                                                                 row, ", ",
                                                                 col)})))
}
parameter_names <- c(parameter_names,
                     paste0(rep("delta",
                                m),
                            1:m))
# Record the times where the profile CI of a parameter successfully contains the parameter's true value
coverage_count_profile_simu4 <-
  coverage_count_bootstrap <-
  coverage_count_tmb <-
  data.frame(parameter = parameter_names,
             count = 0,
             ratio = 0)
idx_coverage <- 0
while (idx_coverage < COVERAGE_SAMPLES) {
  idx_coverage <- idx_coverage + 1
  # Generate a data sample where nlminb converges
  # Loop as long as there is an issue with nlminb
  # Estimate a model
  # Unlike with the other datasets, we know the true parameters of this one
  coverage_model <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_SIMU4,
                                                       mod = list(m = m,
                                                                  lambda = true_lambda,
                                                                  gamma = true_gamma,
                                                                  delta = true_delta),
                                                       testing_params = list(m = m,
                                                                             lambda = true_lambda,
                                                                             gamma = true_gamma,
                                                                             delta = true_delta),
                                                       std_error = TRUE)
  
  # Save the occurrences of failures to generate a sample for which parameters can be estimated
  for (reason in c("state_number", "TMB_null", "TMB_converge", "TMB_G_null",
                   "TMB_G_converge", "TMB_H_null", "TMB_H_converge", "TMG_GH_null",
                   "TMG_GH_converge", "NA_value")) {
    coverage_skips_simu4[coverage_skips_simu4$m == m, reason] <-
      coverage_skips_simu4[coverage_skips_simu4$m == m, reason] +
      coverage_model$failure[reason]
  }
  
  # Confidence interval profiling -------------------------------------
  registerDoParallel(cores = CORES)
  working_conf_int <- foreach (idx_param = 1:len_w_par,
                               .packages = "TMB",
                               .inorder = TRUE,
                               .combine = rbind) %dopar% {
                                 # TMB::compile("code/poi_hmm.cpp")
                                 dyn.load(dynlib("code/poi_hmm"))
                                 profile <- tmbprofile(obj = coverage_model$mod$obj,
                                                       name = idx_param,
                                                       trace = FALSE)
                                 
                                 ci <- tryCatch({
                                   confint(profile)
                                 },
                                 error = function(e){
                                   return(rep(NA,
                                              2))
                                 })
                                 dyn.unload(dynlib("code/poi_hmm"))
                                 return(ci)
                               }
  stopImplicitCluster()
  working_conf_int <- as.data.frame(working_conf_int)
  rownames(working_conf_int) <- w_params_names
  
  lambda_profile_lower <- exp(working_conf_int$lower[lambda_indices])
  lambda_profile_upper <- exp(working_conf_int$upper[lambda_indices])
  gamma_profile_lower <- as.numeric(gamma.w2n(m,
                                              working_conf_int$lower[tgamma_indices]))
  gamma_profile_upper <- as.numeric(gamma.w2n(m,
                                              working_conf_int$upper[tgamma_indices]))
  
  # If profiling doesn't yield results for all parameters, try a new coverage sample
  estimates_coverage <- c(lambda_profile_lower,
                          lambda_profile_upper,
                          gamma_profile_lower,
                          gamma_profile_upper)
  estimates_coverage
  test_null <- sapply(X = estimates_coverage, FUN = is.null)
  test_finite <- sapply(X = estimates_coverage, FUN = is.finite)
  # If some CI bounds are NULL or missing (NA) or infinite (Inf), try a new coverage sample
  if (any(test_null == TRUE) | any(test_finite == FALSE)) {
    idx_coverage <- idx_coverage - 1
    temp <- coverage_skips_simu4[coverage_skips_simu4$m == m, "profile"]
    coverage_skips_simu4[coverage_skips_simu4$m == m, "profile"] <- temp + 1
    next
  }
  
  # If the true value for lambda is in the CI, then increase the count
  real_lambda_profile_lower <- pmin(lambda_profile_lower,
                                    lambda_profile_upper)
  real_lambda_profile_upper <- pmax(lambda_profile_lower,
                                    lambda_profile_upper)
  indices <- which(true_lambda >= real_lambda_profile_lower &
                     true_lambda <= real_lambda_profile_upper)
  coverage_count_profile_simu4[indices, "count"] <- coverage_count_profile_simu4[indices, "count"] + 1
  
  # Same for gamma
  real_gamma_profile_lower <- pmin(gamma_profile_lower,
                                   gamma_profile_upper)
  real_gamma_profile_upper <- pmax(gamma_profile_lower,
                                   gamma_profile_upper)
  indices <- which(as.vector(true_gamma) >= real_gamma_profile_lower &
                     as.vector(true_gamma) <= real_gamma_profile_upper)
  indices <- indices + m
  coverage_count_profile_simu4[indices, "count"] <- coverage_count_profile_simu4[indices, "count"] + 1
  
  
  first_idx <- (idx_coverage - 1) * length(gamma_indices)
  indices <- (first_idx + 1) : (first_idx + length(gamma_indices))
  
  # Confidence interval bootstrap -----------------------------------
  if (BOOTSTRAP_SAMPLES != 0) {
    registerDoParallel(cores = CORES)
    bootstrap_simu4 <- foreach (idx_sample = 1:BOOTSTRAP_SAMPLES,
                                .packages = "TMB",
                                .combine = rbind) %dopar% {
                                  # TMB::compile("code/poi_hmm.cpp")
                                  dyn.load(dynlib("code/poi_hmm"))
                                  temp <- pois.HMM.generate.estimable.sample(
                                    ns = DATA_SIZE_SIMU4,
                                    mod = list(m = m,
                                               lambda = coverage_model$natural_parameters$lambda,
                                               gamma = coverage_model$natural_parameters$gamma,
                                               delta = coverage_model$natural_parameters$delta),
                                    testing_params = list(m = m,
                                                          lambda = true_lambda,
                                                          gamma = true_gamma,
                                                          delta = true_delta))
                                  # The values from gamma are taken columnwise
                                  natural_parameters <- temp$natural_parameters
                                  natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
                                  dyn.unload(dynlib("code/poi_hmm"))
                                  return(natural_parameters)
                                }
    stopImplicitCluster()
    q <- apply(bootstrap_simu4,
               2,
               quantile.colwise)
    indices <- which(as.vector(true_lambda) >= q[1, lambda_indices] &
                       as.vector(true_lambda) <= q[2, lambda_indices])
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(true_gamma) >= q[1, gamma_indices] &
                       as.vector(true_gamma) <= q[2, gamma_indices]) + m
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(true_delta) >= q[1, delta_indices] &
                       as.vector(true_delta) <= q[2, delta_indices]) + m + m ^ 2
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
  }
  
  # Confidence interval TMB -----------------------------------------
  nat_par <- coverage_model$natural_parameters
  lambda_tmb_lower <- nat_par$lambda - q95_norm * nat_par$lambda_std_error
  lambda_tmb_upper <- nat_par$lambda + q95_norm * nat_par$lambda_std_error
  gamma_tmb_lower <- nat_par$gamma - q95_norm * nat_par$gamma_std_error
  gamma_tmb_upper <- nat_par$gamma + q95_norm * nat_par$gamma_std_error
  delta_tmb_lower <- nat_par$delta - q95_norm * nat_par$delta_std_error
  delta_tmb_upper <- nat_par$delta + q95_norm * nat_par$delta_std_error
  
  indices <- which(as.vector(true_lambda) >= lambda_tmb_lower &
                     as.vector(true_lambda) <= lambda_tmb_upper)
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(true_gamma) >= gamma_tmb_lower &
                     as.vector(true_gamma) <= gamma_tmb_upper)
  indices <- indices + m
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(true_delta) >= delta_tmb_lower &
                     as.vector(true_delta) <= delta_tmb_upper)
  indices <- indices + m + m ^ 2
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
}
temp <- coverage_count_profile_simu4[lambda_indices, "count"]
coverage_count_profile_simu4[lambda_indices, "ratio"] <- temp /
  COVERAGE_SAMPLES
coverage_count_profile_simu4[gamma_indices, "ratio"] <- temp /
  COVERAGE_SAMPLES
# delta is not a parameter for us, so it has no profile CI
coverage_count_profile_simu4[delta_indices, "ratio"] <- NA

coverage_count_tmb$ratio <- coverage_count_tmb$count / COVERAGE_SAMPLES

coverage_count_bootstrap$ratio <- coverage_count_bootstrap$count / COVERAGE_SAMPLES

# Most of the time, profile CIs for the stationary distribution is NA.
conf_int_simu4[1:(m ^ 2 + 2 * m), "Coverage.Profile"] <- coverage_count_profile_simu4$ratio * 100
conf_int_simu4[1:(m ^ 2 + 2 * m), "Coverage.Bootstrap"] <- coverage_count_bootstrap$ratio * 100
conf_int_simu4[1:(m ^ 2 + 2 * m), "Coverage.TMB"] <- coverage_count_tmb$ratio * 100

# Fixes -------------------------
# Fix label switching in conf_int_simu4
ordered_params <- pois.HMM.label.order(m = m,
                                       lambda = true_lambda,
                                       gamma = true_gamma,
                                       delta = true_delta)

new_lambda_indices <- ordered_params$ordered_lambda_indices
new_gamma_indices <- ordered_params$ordered_gamma_vector_indices
new_delta_indices <- ordered_params$ordered_delta_indices

conf_int_simu4[lambda_indices, - 2] <- conf_int_simu4[lambda_indices, - 2][new_lambda_indices, ]
conf_int_simu4[gamma_indices, - 2] <- conf_int_simu4[gamma_indices, - 2][new_gamma_indices, ]
conf_int_simu4[delta_indices, - 2] <- conf_int_simu4[delta_indices, - 2][new_delta_indices, ]

# Reorder the TPM row-wise instead of column-wise
# Lexicographical parameter sort for gamma (sort on the parameter name)
new_gamma_indices_truncated_table <- order(conf_int_simu4[gamma_indices, "Parameter"])
# Replace rows by sorted rows
conf_int_simu4[gamma_indices, ] <- conf_int_simu4[gamma_indices, ][new_gamma_indices_truncated_table, ]

# The profile CIs may not be sorted, so we sort them manually
for (i in 1:length(conf_int_simu4[, 1])) {
  row <- conf_int_simu4[i, c("Profile.L", "Profile.U")]
  conf_int_simu4[i, c("Profile.L", "Profile.U")] <- cbind(min(row), max(row))
}
conf_int_simu4$m <- as.integer(conf_int_simu4$m)

estim_benchmarks_df_simu4$m <- factor(estim_benchmarks_df_simu4$m,
                                      levels = M_LIST_SIMU4)


==> code/poi_hmm_tinn.R <==
FIRST_SEED <- 10
# Prepare the data & parameters, then estimate for different numbers of hidden states
set.seed(FIRST_SEED)
# Parameters and covariates --------------------------
m <- M_LIST_TINN
gamma_init <- matrix(0.2 / (m - 1),
                     nrow = m,
                     ncol = m)
diag(gamma_init) <- 0.8
lambda_init <- seq(quantile(tinn_data,
                            0.1),
                   quantile(tinn_data,
                            0.9),
                   length.out = m)
delta_init <- stat.dist(gamma_init)

# Parameters & covariates for TMB ------------------
working_params_init <- pois.HMM.pn2pw(m,
                                      lambda_init,
                                      gamma_init)
TMB_data <- list(x = tinn_data,
                 m = m)
obj_init <- MakeADFun(TMB_data,
                      working_params_init,
                      DLL = "poi_hmm",
                      silent = TRUE)
parvect_init <- pois.HMM.pn2pw(m = m,
                               lambda = lambda_init,
                               gamma = gamma_init,
                               delta = delta_init)
parvect_init <- unlist(parvect_init)

# Estimation ------------------------------------
dm <- DM.estimate(x = tinn_data,
                  m = m,
                  lambda0 = lambda_init,
                  gamma0 = gamma_init)
tmb <- TMB.estimate(TMB_data = TMB_data,
                    parameters = working_params_init)
tmb_g <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_params_init,
                      gradient = TRUE)
tmb_h <- TMB.estimate(TMB_data = TMB_data,
                      parameters = working_params_init,
                      hessian = TRUE)
tmb_gh <- TMB.estimate(TMB_data = TMB_data,
                       parameters = working_params_init,
                       gradient = TRUE,
                       hessian = TRUE,
                       std_error = TRUE)

# If one doesn't converge successfully, stop
if (dm$convergence != 0) {
  stop(paste("dm didn't converge properly, tinn dataset, m =",
             m))
}
if (tmb$convergence != 0) {
  stop(paste("tmb didn't converge properly, tinn dataset, m =",
             m))
}
if (tmb_g$convergence != 0) {
  stop(paste("tmb_g didn't converge properly, tinn dataset, m =",
             m))
}
if (tmb_h$convergence != 0) {
  stop(paste("tmb_h didn't converge properly, tinn dataset, m =",
             m))
}
if (tmb_gh$convergence != 0) {
  stop(paste("tmb_gh didn't converge properly, tinn dataset, m =",
             m))
}

# Creating variables for the CIs -----------------
params_names_latex <- paste0(rep("$\\lambda_{",
                                 m),
                             1:m,
                             "}$")
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  params_names_latex <- c(params_names_latex,
                          paste0(sapply(X = 1:m,
                                        FUN = function(row) {paste0("$\\gamma_{",
                                                                    row,
                                                                    col,
                                                                    "}$")})))
}
params_names_latex <- c(params_names_latex,
                        paste0(rep("$\\delta_{",
                                   m),
                               1:m,
                               "}$"))
len_par <- length(params_names_latex)
indices <- (length(conf_int_tinn$m) + 1):(length(conf_int_tinn$m) + len_par)
conf_int_tinn[indices, "m"] <- m
conf_int_tinn[indices, "Parameter"] <- params_names_latex
# Reminder, PARAMS_NAMES contains c("lambda", "gamma", "delta")
conf_int_tinn[indices, "Estimate"] <- unlist(tmb_gh[PARAMS_NAMES])

param_tmb_gh <- pois.HMM.pn2pw(m = m,
                               lambda = tmb_gh$lambda,
                               gamma = tmb_gh$gamma)

if (m == 1) {
  w_params_names <- c("tlambda1")
} else {
  w_params_names <- c(paste0(rep("tlambda",
                                 m),
                             1:m),
                      paste0(rep("tgamma",
                                 m ^ 2 - m),
                             1:(m ^ 2 - m)))
}
len_w_par <- length(w_params_names)
working_conf_int <- data.frame(w_parameter = w_params_names,
                               lower = rep(NA,
                                           len_w_par),
                               upper = rep(NA,
                                           len_w_par),
                               stringsAsFactors = FALSE)

lambda_indices <- 1:m
gamma_indices <- m + 1:(m ^ 2)
delta_indices <- m ^ 2 + m + (1:m)
tgamma_indices <- (m + 1):(m ^ 2)

# Benchmark the same dataset many times to check the benchmark durations have low variance ---------
set.seed(FIRST_SEED + 1)
if (CONSISTENCY_BENCHMARK_TINN != 0) {
  parvect_benchmark_TMB <- pois.HMM.pn2pw(m = m,
                                          lambda = lambda_init,
                                          gamma = gamma_init,
                                          delta = delta_init)
  TMB_benchmark_data <- TMB_data
  obj_benchmark <- MakeADFun(TMB_benchmark_data,
                             parvect_benchmark_TMB,
                             DLL = "poi_hmm",
                             silent = TRUE)
  # nlminb needs a vector, not a list
  parvect_benchmark_DM <- unlist(parvect_benchmark_TMB)
  
  
  # Parameters & covariates for DM and TMB are already done
  # Estimation benchmark
  temp <- microbenchmark("DM" = nlminb(parvect_benchmark_DM,
                                       pois.HMM.mllk,
                                       x_alias = tinn_data,
                                       m_alias = m)$convergence==0,
                         "TMB" = nlminb(obj_benchmark$par,
                                        obj_benchmark$fn)$convergence==0,
                         "TMB_G" = nlminb(obj_benchmark$par,
                                          obj_benchmark$fn,
                                          gradient = obj_benchmark$gr)$convergence==0,
                         "TMB_H" = nlminb(obj_benchmark$par,
                                          obj_benchmark$fn,
                                          hessian = obj_benchmark$he)$convergence==0,
                         "TMB_GH" = nlminb(obj_benchmark$par,
                                           obj_benchmark$fn,
                                           gradient = obj_benchmark$gr,
                                           hessian = obj_benchmark$he)$convergence==0,
                         times = CONSISTENCY_BENCHMARK_TINN,
                         setup = obj_benchmark <<- MakeADFun(TMB_data,
                                                             parvect_benchmark_TMB,
                                                             DLL = "poi_hmm",
                                                             silent = TRUE),
                         check = "equal")
  
  iterations <- c(nlminb(parvect_benchmark_DM,
                         pois.HMM.mllk,
                         x_alias = tinn_data,
                         m_alias = m)$iterations,
                  nlminb(obj_benchmark$par,
                         obj_benchmark$fn)$iteration,
                  nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         gradient = obj_benchmark$gr)$iteration,
                  nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         hessian = obj_benchmark$he)$iteration,
                  nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         gradient = obj_benchmark$gr,
                         hessian = obj_benchmark$he)$iteration)
  
  times <- temp$time / 10^9
  timeDM <- times[temp$expr == "DM"]
  timeTMB <- times[temp$expr == "TMB"]
  timeTMB_G <- times[temp$expr == "TMB_G"]
  timeTMB_H <- times[temp$expr == "TMB_H"]
  timeTMB_GH <- times[temp$expr == "TMB_GH"]
  consistency_estim_benchmarks_df_tinn <- rbind(
    consistency_estim_benchmarks_df_tinn,
    data.frame(
      time = c(timeDM,
               timeTMB,
               timeTMB_G,
               timeTMB_H,
               timeTMB_GH),
      m = rep(m,
              length(PROCEDURES) * CONSISTENCY_BENCHMARK_TINN),
      procedure = rep(PROCEDURES,
                      each = CONSISTENCY_BENCHMARK_TINN),
      iterations = rep(iterations,
                       each = CONSISTENCY_BENCHMARK_TINN))
  )
}

# Benchmarks ------------
set.seed(FIRST_SEED + 2)
if (BENCHMARK_SAMPLES != 0) {
  for (idx_counter in 1:BENCHMARK_SAMPLES) {
    # Generate data that can be estimated by TMB_GH
    # and is tested on the slightly off parameters from the beginning of this file
    # The goal is to have a dataset that poses no estimation problem
    benchmark_model <- pois.HMM.generate.estimable.sample(
      ns = DATA_SIZE_TINN,
      mod = list(m = m,
                 lambda = tmb_gh$lambda,
                 gamma = tmb_gh$gamma,
                 delta = tmb_gh$delta),
      testing_params = list(m = m,
                            lambda = tmb_gh$lambda,
                            gamma = tmb_gh$gamma,
                            delta = tmb_gh$delta)
    )
    benchmark_data <- benchmark_model$data
    # Benchmark all different combinations of gradient and hessians with DM ----------------
    # Parameters & covariates for DM and TMB
    TMB_benchmark_data <- list(x = benchmark_data,
                               m = m)
    parvect_benchmark_TMB <- pois.HMM.pn2pw(m = m,
                                            lambda = tmb_gh$lambda,
                                            gamma = tmb_gh$gamma,
                                            delta = tmb_gh$delta)
    obj_benchmark <- MakeADFun(TMB_benchmark_data,
                               parvect_benchmark_TMB,
                               DLL = "poi_hmm",
                               silent = TRUE)
    # nlminb needs a vector, not a list
    parvect_benchmark_DM <- unlist(parvect_benchmark_TMB)
    # Estimation benchmark
    temp <- microbenchmark("DM" = nlminb(parvect_benchmark_DM,
                                         pois.HMM.mllk,
                                         x_alias = benchmark_data,
                                         m_alias = m)$convergence==0,
                           "TMB" = nlminb(obj_benchmark$par,
                                          obj_benchmark$fn)$convergence==0,
                           "TMB_G" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            gradient = obj_benchmark$gr)$convergence==0,
                           "TMB_H" = nlminb(obj_benchmark$par,
                                            obj_benchmark$fn,
                                            hessian = obj_benchmark$he)$convergence==0,
                           "TMB_GH" = nlminb(obj_benchmark$par,
                                             obj_benchmark$fn,
                                             gradient = obj_benchmark$gr,
                                             hessian = obj_benchmark$he)$convergence==0,
                           times = 1,
                           check = "equal",
                           setup = obj_benchmark <<- MakeADFun(TMB_benchmark_data,
                                                               parvect_benchmark_TMB,
                                                               DLL = "poi_hmm",
                                                               silent = TRUE))
    times <- temp$time / 10^9
    timeDM <- times[temp$expr == "DM"]
    timeTMB <- times[temp$expr == "TMB"]
    timeTMB_G <- times[temp$expr == "TMB_G"]
    timeTMB_H <- times[temp$expr == "TMB_H"]
    timeTMB_GH <- times[temp$expr == "TMB_GH"]
    
    iterDM <- nlminb(parvect_benchmark_DM,
                     pois.HMM.mllk,
                     x_alias = benchmark_data,
                     m_alias = m)$iterations
    iterTMB <- nlminb(obj_benchmark$par,
                      obj_benchmark$fn)$iterations
    iterTMB_G <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        gradient = obj_benchmark$gr)$iterations
    iterTMB_H <- nlminb(obj_benchmark$par,
                        obj_benchmark$fn,
                        hessian = obj_benchmark$he)$iterations
    iterTMB_GH <- nlminb(obj_benchmark$par,
                         obj_benchmark$fn,
                         gradient = obj_benchmark$gr,
                         hessian = obj_benchmark$he)$iterations
    
    estim_benchmarks_df_tinn <- rbind(estim_benchmarks_df_tinn,
                                      data.frame(time = c(timeDM,
                                                          timeTMB,
                                                          timeTMB_G,
                                                          timeTMB_H,
                                                          timeTMB_GH),
                                                 m = rep(m,
                                                         length(PROCEDURES)),
                                                 procedure = PROCEDURES,
                                                 iterations = c(iterDM,
                                                                iterTMB,
                                                                iterTMB_G,
                                                                iterTMB_H,
                                                                iterTMB_GH),
                                                 dataset_number = rep(idx_counter,
                                                                      length(PROCEDURES))))
    
  }
}

# Profiling the likelihood --------------------------
for (idx_param in 1:len_w_par) {
  profile <- tmbprofile(obj = tmb_gh$obj,
                        name = idx_param,
                        trace = FALSE)
  
  ci <- tryCatch({
    confint(profile)
  },
  error = function(e){
    return(rep(NA,
               2))
  })
  
  w_param_name <- w_params_names[idx_param]
  working_conf_int$lower[working_conf_int$w_parameter == w_param_name] <- ci[1]
  working_conf_int$upper[working_conf_int$w_parameter == w_param_name] <- ci[2]
}

# Transform the working parameters into natural ones
# Lambda (m values)
conf_int_tinn$Profile.L[lambda_indices] <- exp(working_conf_int$lower[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$lower[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$lower[tgamma_indices]))
  conf_int_tinn$Profile.L[gamma_indices] <- natural_gamma
}
# Lambda (m values)
conf_int_tinn$Profile.U[lambda_indices] <- exp(working_conf_int$upper[lambda_indices])
# Gamma (m^2-m working parameters, m^2 natural ones)
if (!anyNA(working_conf_int$upper[tgamma_indices])) {
  natural_gamma <- as.numeric(gamma.w2n(m,
                                        working_conf_int$upper[tgamma_indices]))
  conf_int_tinn$Profile.U[gamma_indices] <- natural_gamma
}

# Bootstrap ---------------------------
set.seed(FIRST_SEED + 3)
bootstrap_tinn <- data.frame()
lambda <- tmb_gh$lambda
gamma <- tmb_gh$gamma
delta <- tmb_gh$delta
if (BOOTSTRAP_SAMPLES != 0) {
  for (idx_sample in 1:BOOTSTRAP_SAMPLES) {
    temp <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_TINN,
                                               mod = list(m = m,
                                                          lambda = tmb_gh$lambda,
                                                          gamma = tmb_gh$gamma,
                                                          delta = tmb_gh$delta),
                                               testing_params = list(m = m,
                                                                     lambda = tmb_gh$lambda,
                                                                     gamma = tmb_gh$gamma,
                                                                     delta = tmb_gh$delta))
    # The values from gamma are taken columnwise
    natural_parameters <- temp$natural_parameters
    natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
    bootstrap_tinn[idx_sample, 1:len_par] <- natural_parameters
  }
  if (BOOTSTRAP_SAMPLES == 1) {
    names(bootstrap_tinn) <- params_names_latex
  } else {
    colnames(bootstrap_tinn) <- params_names_latex
  }
  q <- apply(bootstrap_tinn,
             2,
             quantile.colwise)
  conf_int_tinn$Bootstrap.L <- q[1, ]
  conf_int_tinn$Bootstrap.U <- q[2, ]
}

# TMB confidence intervals --------------
# Manually cap values at their natural bound
# lambda must be strictly above 0
lambda_L <- pmax(0.0001,
                 tmb_gh$lambda - q95_norm * tmb_gh$lambda_std_error)
# gamma must be 0 or more
gamma_L <- pmax(0,
                tmb_gh$gamma - q95_norm * tmb_gh$gamma_std_error)
# delta must be 0 or above
delta_L <- pmax(0,
                tmb_gh$delta - q95_norm * tmb_gh$delta_std_error)
conf_int_tinn$TMB.L <- c(lambda_L,
                         gamma_L,
                         delta_L)
# no upper bound on lambda
# gamma must be 1 or less
gamma_U <- pmin(1,
                tmb_gh$gamma + q95_norm * tmb_gh$gamma_std_error)
# delta must be 1 or less
delta_U <- pmin(1,
                tmb_gh$delta + q95_norm * tmb_gh$delta_std_error)
conf_int_tinn$TMB.U <- c(tmb_gh$lambda + q95_norm * tmb_gh$lambda_std_error,
                         gamma_U,
                         delta_U)
# Coverage probabilities of the 3 CI methods -----------------
set.seed(FIRST_SEED + 4)
parameter_names <- paste0(rep("lambda",
                              m),
                          1:m)
for (col in 1:m) {
  # Get row and column indices for gamma instead of the default
  # columnwise index: the default indices are 1:m for the 1st column,
  # then (m + 1):(2 * m) for the 2nd, etc...
  parameter_names <- c(parameter_names,
                       paste0(sapply(X = 1:m,
                                     FUN = function(row) {paste0("gamma",
                                                                 row, ", ",
                                                                 col)})))
}
parameter_names <- c(parameter_names,
                     paste0(rep("delta",
                                m),
                            1:m))
# Record the times where the profile CI of a parameter successfully contains the parameter's true value
coverage_count_profile <-
  coverage_count_bootstrap <-
  coverage_count_tmb <-
  data.frame(parameter = parameter_names,
             count = 0,
             ratio = 0)
idx_coverage <- 0
while (idx_coverage < COVERAGE_SAMPLES) {
  idx_coverage <- idx_coverage + 1
  # Generate a data sample where nlminb converges
  # Loop as long as there is an issue with nlminb
  # Estimate a model
  coverage_model <- pois.HMM.generate.estimable.sample(ns = DATA_SIZE_TINN,
                                                       mod = list(m = m,
                                                                  lambda = tmb_gh$lambda,
                                                                  gamma = tmb_gh$gamma,
                                                                  delta = tmb_gh$delta),
                                                       testing_params = list(m = m,
                                                                             lambda = tmb_gh$lambda,
                                                                             gamma = tmb_gh$gamma,
                                                                             delta = tmb_gh$delta),
                                                       std_error = TRUE)
  
  # Save the occurrences of failures to generate a sample for which parameters can be estimated
  for (reason in c("state_number", "TMB_null", "TMB_converge", "TMB_G_null",
                   "TMB_G_converge", "TMB_H_null", "TMB_H_converge", "TMG_GH_null",
                   "TMG_GH_converge", "NA_value")) {
    coverage_skips_tinn[coverage_skips_tinn$m == m, reason] <-
      coverage_skips_tinn[coverage_skips_tinn$m == m, reason] +
      coverage_model$failure[reason]
  }
  
  # Confidence interval profiling -------------------------------------
  working_conf_int <- data.frame(w_parameter = w_params_names,
                                 lower = rep(NA,
                                             len_w_par),
                                 upper = rep(NA,
                                             len_w_par),
                                 stringsAsFactors = FALSE)
  for (idx_param in 1:len_w_par) {
    profile <- tmbprofile(obj = coverage_model$mod$obj,
                          name = idx_param,
                          trace = FALSE)
    
    ci <- tryCatch({
      confint(profile)
    },
    error = function(e){
      return(rep(NA,
                 2))
    })
    
    w_param_name <- w_params_names[idx_param]
    working_conf_int$lower[working_conf_int$w_parameter == w_param_name] <- ci[1]
    working_conf_int$upper[working_conf_int$w_parameter == w_param_name] <- ci[2]
  }
  
  lambda_profile_lower <- exp(working_conf_int$lower[lambda_indices])
  lambda_profile_upper <- exp(working_conf_int$upper[lambda_indices])
  gamma_profile_lower <- as.numeric(gamma.w2n(m,
                                              working_conf_int$lower[tgamma_indices]))
  gamma_profile_upper <- as.numeric(gamma.w2n(m,
                                              working_conf_int$upper[tgamma_indices]))
  
  # If profiling doesn't yield results for all parameters, try a new coverage sample
  estimates_coverage <- c(lambda_profile_lower,
                          lambda_profile_upper,
                          gamma_profile_lower,
                          gamma_profile_upper)
  test_null <- sapply(X = estimates_coverage, FUN = is.null)
  test_finite <- sapply(X = estimates_coverage, FUN = is.finite)
  # If some CI bounds are NULL or missing (NA) or infinite (Inf), try a new coverage sample
  if (any(test_null == TRUE) | any(test_finite == FALSE)) {
    idx_coverage <- idx_coverage - 1
    temp <- coverage_skips_tinn[coverage_skips_tinn$m == m, "profile"]
    coverage_skips_tinn[coverage_skips_tinn$m == m, "profile"] <- temp + 1
    next
  }
  # If the "true" value for lambda is in the CI, then increase the count
  real_lambda_profile_lower <- pmin(lambda_profile_lower,
                                    lambda_profile_upper)
  real_lambda_profile_upper <- pmax(lambda_profile_lower,
                                    lambda_profile_upper)
  indices <- which(tmb_gh$lambda >= real_lambda_profile_lower &
                     tmb_gh$lambda <= real_lambda_profile_upper)
  coverage_count_profile[indices, "count"] <- coverage_count_profile[indices, "count"] + 1
  
  # Same for gamma
  real_gamma_profile_lower <- pmin(gamma_profile_lower,
                                   gamma_profile_upper)
  real_gamma_profile_upper <- pmax(gamma_profile_lower,
                                   gamma_profile_upper)
  indices <- which(as.vector(tmb_gh$gamma) >= real_gamma_profile_lower &
                     as.vector(tmb_gh$gamma) <= real_gamma_profile_upper)
  indices <- indices + m
  coverage_count_profile[indices, "count"] <- coverage_count_profile[indices, "count"] + 1
  
  # Confidence interval bootstrap -----------------------------------
  bootstrap_tinn <- data.frame()
  if (BOOTSTRAP_SAMPLES != 0) {
    for (idx_sample in 1:BOOTSTRAP_SAMPLES) {
      temp <- pois.HMM.generate.estimable.sample(
        ns = DATA_SIZE_TINN,
        mod = list(m = m,
                   lambda = coverage_model$natural_parameters$lambda,
                   gamma = coverage_model$natural_parameters$gamma,
                   delta = coverage_model$natural_parameters$delta),
        testing_params = list(m = m,
                              lambda = tmb_gh$lambda,
                              gamma = tmb_gh$gamma,
                              delta = tmb_gh$delta))
      # The values from gamma are taken columnwise
      natural_parameters <- temp$natural_parameters
      natural_parameters <- unlist(natural_parameters[PARAMS_NAMES])
      bootstrap_tinn[idx_sample, 1:len_par] <- natural_parameters
    }
    q <- apply(bootstrap_tinn,
               2,
               quantile.colwise)
    indices <- which(as.vector(tmb_gh$lambda) >= q[1, lambda_indices] &
                       as.vector(tmb_gh$lambda) <= q[2, lambda_indices])
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(tmb_gh$gamma) >= q[1, gamma_indices] &
                       as.vector(tmb_gh$gamma) <= q[2, gamma_indices]) + m
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
    indices <- which(as.vector(tmb_gh$delta) >= q[1, delta_indices] &
                       as.vector(tmb_gh$delta) <= q[2, delta_indices]) + m + m ^ 2
    coverage_count_bootstrap[indices, "count"] <- coverage_count_bootstrap[indices, "count"] + 1
  }
  
  # Confidence interval TMB -----------------------------------------
  nat_par <- coverage_model$natural_parameters
  lambda_tmb_lower <- nat_par$lambda - q95_norm * nat_par$lambda_std_error
  lambda_tmb_upper <- nat_par$lambda + q95_norm * nat_par$lambda_std_error
  gamma_tmb_lower <- nat_par$gamma - q95_norm * nat_par$gamma_std_error
  gamma_tmb_upper <- nat_par$gamma + q95_norm * nat_par$gamma_std_error
  delta_tmb_lower <- nat_par$delta - q95_norm * nat_par$delta_std_error
  delta_tmb_upper <- nat_par$delta + q95_norm * nat_par$delta_std_error
  
  indices <- which(as.vector(tmb_gh$lambda) >= lambda_tmb_lower &
                     as.vector(tmb_gh$lambda) <= lambda_tmb_upper)
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(tmb_gh$gamma) >= gamma_tmb_lower &
                     as.vector(tmb_gh$gamma) <= gamma_tmb_upper)
  indices <- indices + m
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  indices <- which(as.vector(tmb_gh$delta) >= delta_tmb_lower &
                     as.vector(tmb_gh$delta) <= delta_tmb_upper)
  indices <- indices + m + m ^ 2
  coverage_count_tmb[indices, "count"] <- coverage_count_tmb[indices, "count"] + 1
  
}
coverage_count_profile[lambda_indices, "ratio"] <- coverage_count_profile[lambda_indices, "count"] /
  COVERAGE_SAMPLES
coverage_count_profile[gamma_indices, "ratio"] <- coverage_count_profile[gamma_indices, "count"] /
  COVERAGE_SAMPLES
# delta is not a parameter for us, so it has no profile CI
coverage_count_profile[delta_indices, "ratio"] <- NA

coverage_count_tmb$ratio <- coverage_count_tmb$count / COVERAGE_SAMPLES

coverage_count_bootstrap$ratio <- coverage_count_bootstrap$count / COVERAGE_SAMPLES

conf_int_tinn[1:(m ^ 2 + 2 * m), "Coverage.Profile"] <- coverage_count_profile$ratio * 100
conf_int_tinn[1:(m ^ 2 + 2 * m), "Coverage.Bootstrap"] <- coverage_count_bootstrap$ratio * 100
conf_int_tinn[1:(m ^ 2 + 2 * m), "Coverage.TMB"] <- coverage_count_tmb$ratio * 100

# Fixes -------------------------
# Fix label switching in conf_int_tinn
ordered_params <- pois.HMM.label.order(m = m,
                                       lambda = tmb_gh$lambda,
                                       gamma = tmb_gh$gamma,
                                       delta = tmb_gh$delta)

new_lambda_indices <- ordered_params$ordered_lambda_indices
new_gamma_indices <- ordered_params$ordered_gamma_vector_indices
new_delta_indices <- ordered_params$ordered_delta_indices

conf_int_tinn[lambda_indices, - 2] <- conf_int_tinn[lambda_indices, - 2][new_lambda_indices, ]
conf_int_tinn[gamma_indices, - 2] <- conf_int_tinn[gamma_indices, - 2][new_gamma_indices, ]
conf_int_tinn[delta_indices, - 2] <- conf_int_tinn[delta_indices, - 2][new_delta_indices, ]

# Reorder the TPM row-wise instead of column-wise
# Lexicographical parameter sort for gamma (sort on the parameter name)
new_gamma_indices_truncated_table <- order(conf_int_tinn[gamma_indices, "Parameter"])
# Replace rows by sorted rows
conf_int_tinn[gamma_indices, ] <- conf_int_tinn[gamma_indices, ][new_gamma_indices_truncated_table, ]

# The profile CIs may not be sorted, so we sort them manually
for (i in 1:length(conf_int_tinn[, 1])) {
  row <- conf_int_tinn[i, c("Profile.L", "Profile.U")]
  conf_int_tinn[i, c("Profile.L", "Profile.U")] <- cbind(min(row), max(row))
}
conf_int_tinn$m <- as.integer(conf_int_tinn$m)

estim_benchmarks_df_tinn$m <- factor(estim_benchmarks_df_tinn$m,
                                     levels = M_LIST_TINN)


==> code/setup_parameters.R <==
rm(list = ls())

source("code/packages.R")
source("functions/utils.R")

CORES <- detectCores() - 2

# Sets the version R runs on and the seed it will use
# The seed used can produce different random numbers depending on the version of R
RNGversion("3.6.0")

# Used for Wald confidence intervals, approximately 1.96
q95_norm <- qnorm(1 - 0.05 / 2)

# Number of benchmark runs used to time the estimation of HMM parameters (CAN = 0)
BENCHMARK_SAMPLES <- 200

# Number of bootstrap samples used to obtain confidence intervals (CAN = 0)
BOOTSTRAP_SAMPLES <- 1000

# Number of confidence intervals used to obtain coverage probabilities (CAN = 0)
COVERAGE_SAMPLES <- 1000

# Number of benchmarks checking timing reliability (CAN = 0)
CONSISTENCY_BENCHMARK_TINN <- 200

# Number of hidden states used for timing HMMs on each dataset
M_LIST_LAMB <- 2
M_LIST_SIMU1 <- 2
M_LIST_SIMU2 <- 3
M_LIST_SIMU3 <- 4
M_LIST_SIMU4 <- 4
M_LIST_TINN <- 2

# Parameters returned by TMB.estimate
PARAMS_NAMES <- c("lambda", "gamma", "delta")

PROCEDURES <- c("DM", "TMB", "TMB_G", "TMB_H", "TMB_GH")

# Loading the lamb dataset
load("data/fetal-lamb.RData")
lamb_data <- lamb
rm(lamb)

# Loading the tinnitus dataset
load("data/tinnitus.RData")

# Setting the size of the datasets
DATA_SIZE_LAMB <- length(lamb_data)
DATA_SIZE_SIMU1 <- 2000
DATA_SIZE_SIMU2 <- 5000
DATA_SIZE_SIMU3 <- 2000
DATA_SIZE_SIMU4 <- 5000
DATA_SIZE_TINN <- DATA_SIZE_TYT <- length(tinn_data)

# Containers for the time benchmarks of HMMs parameter estimation for each dataset
estim_benchmarks_df_lamb <- data.frame(time = numeric(),
                                       m = integer(),
                                       procedure = factor(levels = PROCEDURES),
                                       iterations = integer(),
                                       dataset_number = integer())
estim_benchmarks_df_simu1 <- estim_benchmarks_df_simu2 <- estim_benchmarks_df_lamb
estim_benchmarks_df_simu3 <- estim_benchmarks_df_simu4 <- estim_benchmarks_df_lamb
estim_benchmarks_df_tinn <- estim_benchmarks_df_lamb

consistency_estim_benchmarks_df_tinn <- data.frame(time = numeric(),
                                                   m = factor(levels = M_LIST_TINN),
                                                   procedure = factor(levels = PROCEDURES),
                                                   iterations = integer())

# Containers for the parameters estimated by HMMs and their confidence intervals for each dataset
conf_int_lamb <- conf_int_tinn <- data.frame(m = integer(),
                                             Parameter = character(),
                                             Estimate = numeric(),
                                             TMB.L = numeric(),
                                             TMB.U = numeric(),
                                             Profile.L = numeric(),
                                             Profile.U = numeric(),
                                             Bootstrap.L = numeric(),
                                             Bootstrap.U = numeric(),
                                             Coverage.TMB = numeric(),
                                             Coverage.Profile = numeric(),
                                             Coverage.Bootstrap = numeric(),
                                             stringsAsFactors = FALSE)

# For the simulation, we know the true parameter value being estimated
conf_int_simu1 <- conf_int_simu2 <- conf_int_simu3 <- conf_int_simu4 <- data.frame(
  m = integer(),
  Parameter = character(),
  True.value = numeric(),
  Estimate = numeric(),
  TMB.L = numeric(),
  TMB.U = numeric(),
  Profile.L = numeric(),
  Profile.U = numeric(),
  Bootstrap.L = numeric(),
  Bootstrap.U = numeric(),
  Coverage.TMB = numeric(),
  Coverage.Profile = numeric(),
  Coverage.Bootstrap = numeric(),
  stringsAsFactors = FALSE
)

# Number of datasets discarded due to an issue
coverage_skips_lamb <- data.frame("m" = M_LIST_LAMB,
                                  "state_number" = 0,
                                  "TMB_null" = 0,
                                  "TMB_converge" = 0,
                                  "TMB_G_null" = 0,
                                  "TMB_G_converge" = 0,
                                  "TMB_H_null" = 0,
                                  "TMB_H_converge" = 0,
                                  "TMG_GH_null" = 0,
                                  "TMG_GH_converge" = 0,
                                  "NA_value" = 0,
                                  "profile" = 0)
coverage_skips_simu1 <- data.frame("m" = M_LIST_SIMU1,
                                   "state_number" = 0,
                                   "TMB_null" = 0,
                                   "TMB_converge" = 0,
                                   "TMB_G_null" = 0,
                                   "TMB_G_converge" = 0,
                                   "TMB_H_null" = 0,
                                   "TMB_H_converge" = 0,
                                   "TMG_GH_null" = 0,
                                   "TMG_GH_converge" = 0,
                                   "NA_value" = 0,
                                   "profile" = 0)
coverage_skips_simu2 <- data.frame("m" = M_LIST_SIMU2,
                                   "state_number" = 0,
                                   "TMB_null" = 0,
                                   "TMB_converge" = 0,
                                   "TMB_G_null" = 0,
                                   "TMB_G_converge" = 0,
                                   "TMB_H_null" = 0,
                                   "TMB_H_converge" = 0,
                                   "TMG_GH_null" = 0,
                                   "TMG_GH_converge" = 0,
                                   "NA_value" = 0,
                                   "profile" = 0)
coverage_skips_simu3 <- data.frame("m" = M_LIST_SIMU3,
                                   "state_number" = 0,
                                   "TMB_null" = 0,
                                   "TMB_converge" = 0,
                                   "TMB_G_null" = 0,
                                   "TMB_G_converge" = 0,
                                   "TMB_H_null" = 0,
                                   "TMB_H_converge" = 0,
                                   "TMG_GH_null" = 0,
                                   "TMG_GH_converge" = 0,
                                   "NA_value" = 0,
                                   "profile" = 0)
coverage_skips_simu4 <- data.frame("m" = M_LIST_SIMU4,
                                   "state_number" = 0,
                                   "TMB_null" = 0,
                                   "TMB_converge" = 0,
                                   "TMB_G_null" = 0,
                                   "TMB_G_converge" = 0,
                                   "TMB_H_null" = 0,
                                   "TMB_H_converge" = 0,
                                   "TMG_GH_null" = 0,
                                   "TMG_GH_converge" = 0,
                                   "NA_value" = 0,
                                   "profile" = 0)
coverage_skips_tinn <- data.frame("m" = M_LIST_TINN,
                                  "state_number" = 0,
                                  "TMB_null" = 0,
                                  "TMB_converge" = 0,
                                  "TMB_G_null" = 0,
                                  "TMB_G_converge" = 0,
                                  "TMB_H_null" = 0,
                                  "TMB_H_converge" = 0,
                                  "TMG_GH_null" = 0,
                                  "TMG_GH_converge" = 0,
                                  "NA_value" = 0,
                                  "profile" = 0)


# TMB SETUP
# TMB::precompile()
TMB::compile("code/poi_hmm.cpp")
dyn.load(dynlib("code/poi_hmm"))
TMB::compile("code/norm_hmm.cpp")
dyn.load(dynlib("code/norm_hmm"))
TMB::compile("code/mvnorm_hmm.cpp")
dyn.load(dynlib("code/mvnorm_hmm"))
TMB::compile("code/linreg.cpp")
dyn.load(dynlib("code/linreg"))
# Optional debug feature for TMB, requires manual input immediately after being run
# TMB:::setupRStudio()

==> functions/mvnorm_utils.R <==
# Utility functions for multivariate Gaussian hmm
# The "## ---- function_name" text lets us define code chunks to import and display in the supplement on GitHub easily
# without needing to copy-paste.

## ---- delta.n2w
# Function to transform natural parameters to working ones
delta.n2w <- function(m, delta) {
  tdelta <- log(delta[- 1] / delta[1])
  return(tdelta) 
}

## ---- delta.w2n
# Function to transform working parameters to natural ones
delta.w2n <- function(m, tdelta) {
  if (m == 1) return(1)
  
  # set first element to one and fill in the last m - 1 elements with working parameters and take exp
  foo <- c(1, exp(tdelta))
  
  # normalize
  delta <- foo / sum(foo)
  
  return(delta)
}

## ---- gamma.n2w
# Function to transform natural parameters to working ones
gamma.n2w <- function(m, gamma) {
  foo <- log(gamma / diag(gamma))
  tgamma <- as.vector(foo[!diag(m)])
  return(tgamma)
}

## ---- gamma.w2n
# Function to transform working parameters to natural ones
gamma.w2n <- function(m, tgamma) {
  gamma <- diag(m)
  if (m == 1) return(gamma)
  gamma[!gamma] <- exp(tgamma)
  gamma <- gamma/apply(gamma, 1, sum)
  return(gamma)
}

## ---- quantile.colwise
# 2.5% and 97.5% quantiles
quantile.colwise <- function(data) {
  return(quantile(data, probs = c(0.05 / 2, 1 - 0.05 / 2)))
}

# Transform tpm with column wise idx to row and column indices
matrix.col.idx.to.rowcol <- function(idx, m) {
  # The indices are 1:m in the 1st column, then (m+1):(2*m) in the 2nd, etc...
  row <- (idx - 1) %% m + 1
  col <- (idx - 1) %/% m + 1
  return(c(row, col))
}

## ---- mvnorm.get.emission.probs
# Calculate emission probabilities
mvnorm.get.emission.probs <- function(data, mu, sigma) {
  n <- length(data[, 1])
  m <- nrow(mu)
  emission_probs <- matrix(0, nrow = n, ncol = m)
  for (i in 1:n) {
    if (is.na(data[i])) {
      emission_probs[i, ] <- rep(1, m)
    } else {
      for (m_idx in 1:m) {
        emission_probs[i, m_idx] <- mvtnorm::dmvnorm(x = data[i, ],
                                                     mean = mu[m_idx, ],
                                                     sigma = sigma[, , m_idx])
      }
    }
  }
  return(emission_probs)
}

## ---- stat.dist
# Compute the stationary distribution of a Markov chain
# with transition probability gamma
stat.dist <- function(gamma) {
  # The code from Zucchini can crash when dealing with computationally small numbers.
  # This is likely an approximation error.
  # For some reason, the result may be a complex number with imaginary part equal to 0.
  # We can just ignore the imaginary part because the eigenvectors of a real eigenvalue must be real.
  # In the cases where it happened, solve(t(diag(m) - gamma + 1), rep(1, m)) produced the same result without the imaginary part.
  first_eigen_row <- Re(eigen(t(gamma))$vectors[, 1])
  return(first_eigen_row / sum(first_eigen_row))
}

## ---- mvnorm.HMM.pn2pw
# Transform multivariate Gaussian natural parameters to working parameters
mvnorm.HMM.pn2pw <- function(m, mu, sigma, gamma, delta = NULL,
                             stationary = TRUE) {
  # mu is a matrix (m rows, p columns) (doesn't require transformation)
  # sigma is a array (p rows, p*p columns, m elements)
  # gamma is a matrix (m rows, m columns)
  # delta is a vector (m columns)
  
  # An array of covariance matrices (sigma) gets transformed according to Zucchini (Section 20.1, page 259)
  # This is the log-Cholesky parametrization
  # tsigma is a matrix (m rows, p(p+1)/2 columns)
  tsigma <- apply(X = sigma,
                  MARGIN = 3,
                  FUN = function(e) {
                    res <- chol(e)
                    diag(res) <- log(diag(res))
                    
                    # The (strictly) lower triangular part is 0, so we can ignore it
                    idx_upper_tri <- upper.tri(res, diag = TRUE)
                    
                    # For simplicity with TMB, we vectorize the matrix row-wise
                    result <- res[idx_upper_tri]
                    return(result)
                  })
  
  foo <- log(gamma / diag(gamma))
  tgamma <- as.vector(foo[!diag(m)])
  if (stationary) {
    # If tdelta is set to NULL and returned in the list,
    # it will cause issues when optimizing with TMB
    return(list(tmu = t(mu), tsigma = tsigma, tgamma = tgamma))
  } else {
    tdelta <- log(delta[- 1] / delta[1])
    # TMB requires a list
    return(list(tmu = t(mu), tsigma = tsigma, tgamma = tgamma, tdelta = tdelta))
  }
}

## ---- mvnorm.HMM.pw2pn
# Transform multivariate Gaussian working parameters to natural parameters
mvnorm.HMM.pw2pn <- function(m, p, parvect, stationary = TRUE) {
  tmu_indices <- 1:(m * p)
  tsigma_indices <- max(tmu_indices) + 1:(m * p * (p + 1) / 2)
  tgamma_indices <- max(tsigma_indices) + 1:(m ^ 2 - m)
  delta_indices <- max(tgamma_indices) + 1:m
  
  parvect <- unlist(parvect)
  
  tmu <- parvect[tmu_indices]
  mu <- matrix(tmu, nrow = p, ncol = m)
  
  tsigma <- parvect[tsigma_indices]
  sigma_array <- array(0, dim = c(p, p, m))
  
  # Fill upper triangular elements with working parameters column-wise
  tsigma_p_indices <- 0
  for (m_idx in 1:m) {
    tsigma_p_indices <- max(tsigma_p_indices) + 1:(p * (p + 1) / 2)
    sigma_array_indices <- upper.tri(sigma_array[, , m_idx], diag = TRUE)
    sigma_array[, , m_idx][sigma_array_indices] <- tsigma[tsigma_p_indices]
    
    # Undo the log transformation of the diagonal
    diag(sigma_array[, , m_idx]) <- exp(diag(sigma_array[, , m_idx]))
    
    # Undo the Cholesky transformation
    sigma_matrix <- sigma_array[, , m_idx]
    temporary_matrix <- t(sigma_matrix) %*% sigma_matrix
    sigma_array[, , m_idx] <- temporary_matrix
  }
  
  gamma <- diag(m)
  if (m == 1) return(list(tmu = mu, sigma = sigma, gamma = gamma, delta = 1))
  gamma[!gamma] <- exp(parvect[tgamma_indices])
  gamma <- gamma / apply(gamma, 1, sum)
  if (stationary) {
    # The code from Zucchini can crash when dealing with computationally small numbers.
    delta <- stat.dist(gamma)
  } else {
    foo <- c(1, exp(parvect[delta_indices]))
    delta <- foo / sum(foo)
  }
  return(list(mu = mu, sigma = sigma, gamma = gamma, delta = delta))
}

## ---- mvnorm.HMM.generate.sample
# Generate a random sample from a HMM
mvnorm.HMM.generate.sample  <- function(ns, mod) {
  mvect <- 1:mod$m
  state <- numeric(ns)
  state[1] <- sample(mvect, 1, prob = mod$delta)
  for (i in 2:ns) {
    state[i] <- sample(mvect, 1, prob = mod$gamma[state[i - 1], ])
  }
  x <- matrix(NA, nrow = ns, ncol = p)
  for (i in 1:ns) {
    x[i, ] <- rmvnorm(n = 1,
                      mean = mod$mu[state[i], ],
                      sigma = mod$sigma[, , state[i]])
    
  }
  names(x) <- NULL
  return(list(data = x, state = state))
}

## ---- mvnorm.HMM.label.order
# Relabel states by first index increasing Gaussian means
mvnorm.HMM.label.order <- function(m,
                                   mu,
                                   sigma,
                                   gamma,
                                   delta = NULL,
                                   mu_std_error = NULL,
                                   sigma_std_error = NULL,
                                   gamma_std_error = NULL,
                                   delta_std_error = NULL) {
  # gamma_vector_indices is used to calculate the indices of the reordered TPM gamma as
  # a vector for reordering the rows of the complete CI data.frame used for the article.
  gamma_vector_indices <- 1:(m ^ 2)
  gamma_vector_matrix <- matrix(gamma_vector_indices, nrow = m, ncol = m)
  ordered_gamma_vector_matrix <- matrix(0, nrow = m, ncol = m)
  
  # Get the indices of the sorted states
  # according to ascending mu[, 1] (first index of the m vectors mu of size p)
  # ordered_mu contains the permutations needed
  ordered_mu_indices <- order(mu[, 1])
  ordered_mu <- mu[, ordered_mu_indices]
  ordered_sigma <- sigma[, , ordered_mu_indices]
  # names(ordered_mu) <- NULL
  
  # Reorder the TPM according to the switched states
  # in the sorted mu
  ordered_gamma <- matrix(0, nrow = m, ncol = m)
  for (col in 1:m) {
    new_col <- which(ordered_mu_indices == col)
    for (row in 1:m) {
      new_row <- which(ordered_mu_indices == row)
      ordered_gamma[row, col] <- gamma[new_row, new_col]
      
      # Reorder the vector TPM
      ordered_gamma_vector_matrix[row, col] <- gamma_vector_matrix[new_row, new_col]
    }
  }
  # Same for the TPM's standard errors
  ordered_gamma_std_error <- NULL
  if (!is.null(gamma_std_error)) {
    ordered_gamma_std_error <- matrix(0, nrow = m, ncol = m)
    for (col in 1:m) {
      new_col <- which(ordered_mu_indices == col)
      for (row in 1:m) {
        new_row <- which(ordered_mu_indices == row)
        ordered_gamma_std_error[row, col] <- gamma_std_error[new_row, new_col]
      }
    }
  }
  
  # Reorder the stationary distribution if it is provided
  # Generate it otherwise
  if (is.null(delta)) {
    ordered_delta <- stat.dist(ordered_gamma)
  } else {
    ordered_delta <- delta[ordered_mu_indices]
  }
  # Reorder the standard errors
  ordered_mu_std_error <- mu_std_error[, ordered_mu_indices]
  ordered_sigma_std_error <- sigma_std_error[, , ordered_mu_indices]
  ordered_delta_std_error <- delta_std_error[ordered_mu_indices]
  
  # The vector is assumed filled column-wise instead of row-wise,
  # because column-wise is the default way R handles matrix to vector conversion.
  # Change to row-wise if needed by replacing ordered_gamma_vector_matrix with
  # t(ordered_gamma_vector_matrix), or add byrow=TRUE
  # to "ordered_gamma_vector_matrix <- matrix(0, nrow = m, ncol = m)"
  # We don't use it in case there is a bug, but it makes logical sense that it should work
  ordered_gamma_vector_matrix <- as.numeric(ordered_gamma_vector_matrix)
  
  result <- list(mu = ordered_mu,
                 sigma = ordered_sigma,
                 gamma = ordered_gamma,
                 delta = ordered_delta,
                 mu_std_error = ordered_mu_std_error,
                 sigma_std_error = ordered_sigma_std_error,
                 gamma_std_error = ordered_gamma_std_error,
                 delta_std_error = ordered_delta_std_error,
                 ordered_mu_indices = ordered_mu_indices,
                 ordered_sigma_indices = ordered_mu_indices,
                 ordered_gamma_vector_indices = ordered_gamma_vector_matrix,
                 # delta and mu are the same size, so they are ordered the same way
                 ordered_delta_indices = ordered_mu_indices)
  
  # Remove the NULL elements
  result[sapply(result, is.null)] <- NULL
  
  return(result)
}


==> functions/mvnorm_utils.cpp <==
// Function transforming working parameters in initial distribution
// to natural parameters
template<class Type>
vector<Type> delta_w2n(int m, vector<Type> tdelta) {

  vector<Type> delta(m);
  vector<Type> foo(m);
  
  if (m == 1)
    return Type(1);
  
  // set first element to one.
  // Fill in the last m - 1 elements with working parameters
  // and take exponential
  foo << Type(1), tdelta.exp();

  // normalize
  delta = foo / foo.sum();

  return delta;
}

// Function transforming the working parameters in TPM to
// natural parameters (w2n)
template<class Type>
matrix<Type> gamma_w2n(int m, vector<Type> tgamma) {

  // Construct m x m identity matrix
  matrix<Type> gamma(m, m);
  gamma.setIdentity();
  
  if (m == 1)
    return gamma;

  // Fill offdiagonal elements with working parameters column-wise:
  int idx = 0;
  for (int i = 0; i < m; i++){
    for (int j = 0; j < m; j++){
      if (j != i){
        // Fill gamma according to mapping and take exponential
        gamma(j, i) = tgamma.exp()(idx);
        idx++;
      }
    }
  }
  // Normalize each row:
  vector<Type> cs = gamma.rowwise().sum();
  for (int i = 0; i < m; i++) gamma.row(i) /= cs[i];

  return gamma;
}

// Function transforming the working parameters in the covariance matrices to
// natural parameters (w2n) (from row-wise upper triangle as a vector to
// the original covariance matrix)
template<class Type>
array<Type> sigma_w2n(int m, int p, matrix<Type> tsigma) {
  
  // Construct m matrices of size p x p (p x p x m array)
  array<Type> sigma_array(p, p, m);
  
  matrix<Type> temporary_matrix(p, p);
  matrix<Type> sigma_matrix(p, p);
  
  // Fill upper triangular elements with working parameters column-wise
  int idx;
  for (int m_idx = 0; m_idx < m; m_idx++) {
    idx = 0;
    for (int j = 0; j < p; j++) { // tsigma is filled column-wise from sigma
      for (int i = 0; i <= j; i++) {
        // Fill sigma_array according to mapping, undo the log transformation
        if (i == j) {
          sigma_array(i, j, m_idx) = exp(tsigma(idx, m_idx));
          idx++;
        } else if (i < j) {
          // Fill sigma_array according to mapping
          sigma_array(i, j, m_idx) = tsigma(idx, m_idx);
          idx++;
        } else {
          sigma_array(i, j, m_idx) = 0;
        }
      }
    }

    // Undo the Cholesky transformation
    sigma_matrix = sigma_array.col(m_idx).matrix(); // col() selects the last index, row() doesn't exist
    temporary_matrix = sigma_matrix.transpose() * sigma_matrix;
    sigma_array.col(m_idx) = temporary_matrix.array();
  }
  return sigma_array;
}

// Function computing the stationary distribution of a Markov chain
template<class Type>
vector<Type> stat_dist(int m, matrix<Type> gamma) {
  
  // Construct stationary distribution
  matrix<Type> I(m, m);
  matrix<Type> U(m, m);
  matrix<Type> row1vec(1, m);
  U = U.setOnes();
  I = I.setIdentity();
  row1vec.setOnes();
  matrix<Type> A =  I - gamma + U;
  matrix<Type> Ainv = A.inverse();
  matrix<Type> deltamat = row1vec * Ainv;
  vector<Type> delta = deltamat.row(0);
  
  return delta;
}


==> functions/norm_utils.R <==
# Utility functions for hmm
# The "## ---- function_name" text lets us define code chunks to import and display in the supplement on GitHub easily
# without needing to copy-paste.

## ---- delta.n2w
# Function to transform natural parameters to working ones
delta.n2w <- function(m, delta) {
  tdelta <- log(delta[- 1] / delta[1])
  return(tdelta) 
}

## ---- delta.w2n
# Function to transform working parameters to natural ones
delta.w2n <- function(m, tdelta) {
  if (m == 1) return(1)
  
  # set first element to one and fill in the last m - 1 elements with working parameters and take exp
  foo <- c(1, exp(tdelta))
  
  # normalize
  delta <- foo / sum(foo)
  
  return(delta)
}

## ---- gamma.n2w
# Function to transform natural parameters to working ones
gamma.n2w <- function(m, gamma) {
  foo <- log(gamma / diag(gamma))
  tgamma <- as.vector(foo[!diag(m)])
  return(tgamma)
}

## ---- gamma.w2n
# Function to transform working parameters to natural ones
gamma.w2n <- function(m, tgamma) {
  gamma <- diag(m)
  if (m == 1) return(gamma)
  gamma[!gamma] <- exp(tgamma)
  gamma <- gamma/apply(gamma, 1, sum)
  return(gamma)
}

## ---- quantile.colwise
# 2.5% and 97.5% quantiles
quantile.colwise <- function(data) {
  return(quantile(data, probs = c(0.05 / 2, 1 - 0.05 / 2)))
}

# Transform tpm with column wise idx to row and column indices
matrix.col.idx.to.rowcol <- function(idx, m) {
  # The indices are 1:m in the 1st column, then (m+1):(2*m) in the 2nd, etc...
  row <- (idx - 1) %% m + 1
  col <- (idx - 1) %/% m + 1
  return(c(row, col))
}

## ---- get.norm.emission.probs
# Calculate emission probabilities
get.norm.emission.probs <- function(data, mu, sigma) {
  n <- length(data)
  m <- length(mu)
  emission_probs <- matrix(0, nrow = n, ncol = m)
  for (i in 1:n) {
    if (is.na(data[i])) {
      emission_probs[i, ] <- rep(1, m)
    } else {
      emission_probs[i, ] <- dnorm(data[i], mu, sigma)
    }
  }
  return(emission_probs)
}

## ---- stat.dist
# Compute the stationary distribution of a Markov chain
# with transition probability gamma
stat.dist <- function(gamma) {
  # The code from Zucchini can crash when dealing with computationally small numbers.
  # This is likely an approximation error.
  # For some reason, the result may be a complex number with imaginary part equal to 0.
  # We can just ignore the imaginary part because the eigenvectors of a real eigenvalue must be real.
  # In the cases where it happened, solve(t(diag(m) - gamma + 1), rep(1, m)) produced the same result without the imaginary part.
  first_eigen_row <- Re(eigen(t(gamma))$vectors[, 1])
  return(first_eigen_row / sum(first_eigen_row))
}

## ---- norm.HMM.pn2pw
# Transform Gaussian natural parameters to working parameters
norm.HMM.pn2pw <- function(m, mu, sigma, gamma, delta = NULL,
                           stationary = TRUE) {
  tsigma <- log(sigma)
  foo <- log(gamma / diag(gamma))
  tgamma <- as.vector(foo[!diag(m)])
  if (stationary) {
    # If tdelta is set to NULL and returned in the list,
    # it will cause issues when optimizing with TMB
    return(list(tmu = mu, tsigma = tsigma, tgamma = tgamma))
  } else {
    tdelta <- log(delta[- 1] / delta[1])
    # TMB requires a list
    return(list(tmu = mu, tsigma = tsigma, tgamma = tgamma, tdelta = tdelta))
  }
}

## ---- norm.HMM.pw2pn
# Transform Gaussian working parameters to natural parameters
norm.HMM.pw2pn <- function(m, parvect, stationary = TRUE) {
  mu_indices <- 1:m
  sigma_indices <- max(mu_indices) + 1:m
  gamma_indices <- max(sigma_indices) + 1:(m ^ 2)
  delta <- max(gamma_indices) + 1:m
  
  parvect <- unlist(parvect)
  mu <- parvect[mu_indices]
  sigma <- exp(parvect[sigma_indices])
  gamma <- diag(m)
  if (m == 1) return(list(tmu = mu, sigma = sigma, gamma = gamma, delta = 1))
  gamma[!gamma] <- exp(parvect[gamma_indices])
  gamma <- gamma / apply(gamma, 1, sum)
  if (stationary) {
    # The code from Zucchini can crash when dealing with computationally small numbers.
    delta <- stat.dist(gamma)
  } else {
    foo <- c(1, exp(parvect[(m * m + 1):(m * m + m - 1)]))
    delta <- foo / sum(foo)
  }
  return(list(tmu = mu, sigma = sigma, gamma = gamma, delta = delta))
}

## ---- norm.HMM.generate.sample
# Generate a random sample from a HMM
norm.HMM.generate.sample  <- function(ns, mod) {
  mvect <- 1:mod$m
  state <- numeric(ns)
  state[1] <- sample(mvect, 1, prob = mod$delta)
  for (i in 2:ns) {
    state[i] <- sample(mvect, 1, prob = mod$gamma[state[i - 1], ])
  }
  x <- rnorm(ns, mean = mod$mu[state], sd = mod$sigma[state])
  return(list(data = x, state = state))
}

## ---- norm.HMM.label.order
# Relabel states by increasing Poisson means
norm.HMM.label.order <- function(m, mu, sigma, gamma, delta = NULL) {
  # Get the indexes of the sorted states
  # according to ascending lambda
  sorted_mu <- sort(mu, index.return = TRUE)$ix
  # Re-order the TPM according to the switched states
  # in the sorted lambda
  ordered_gamma <- matrix(0, nrow = m, ncol = m)
  for (col in 1:m) {
    new_col <- which(sorted_mu == col)
    for (row in 1:m) {
      new_row <- which(sorted_mu == row)
      ordered_gamma[row, col] <- gamma[new_row, new_col]
    }
  }
  ordered_sigma <- sigma[sorted_mu]
  # Re-order the stationary distribution if it was provided
  # Generate it otherwise
  if (is.null(delta)) {
    delta <- stat.dist(ordered_gamma)
  } else {
    delta <- delta[sorted_mu]
  }
  return(list(mu = sort(mu),
              sigma = ordered_sigma,
              gamma = ordered_gamma,
              delta = delta))
}


==> functions/norm_utils.cpp <==
// Function transforming working parameters in initial distribution
// to natural parameters
template<class Type>
vector<Type> delta_w2n(int m, vector<Type> tdelta) {

  vector<Type> delta(m);
  vector<Type> foo(m);
  
  if (m == 1)
    return Type(1);
  
  // set first element to one.
  // Fill in the last m - 1 elements with working parameters
  // and take exponential
  foo << Type(1), tdelta.exp();

  // normalize
  delta = foo / foo.sum();

  return delta;
}

// Function transforming the working parameters in TPM to
// natural parameters (w2n)
template<class Type>
matrix<Type> gamma_w2n(int m, vector<Type> tgamma) {

  // Construct m x m identity matrix
  matrix<Type> gamma(m, m);
  gamma.setIdentity();
  
  if (m == 1)
    return gamma;

  // Fill offdiagonal elements with working parameters column-wise:
  int idx = 0;
  for (int i = 0; i < m; i++){
    for (int j = 0; j < m; j++){
      if (j != i){
        // Fill gamma according to mapping and take exponential
        gamma(j, i) = tgamma.exp()(idx);
        idx++;
      }
    }
  }
  // Normalize each row:
  vector<Type> cs = gamma.rowwise().sum();
  for (int i = 0; i < m; i++) gamma.row(i) /= cs[i];

  return gamma;
}

// Function computing the stationary distribution of a Markov chain
template<class Type>
vector<Type> stat_dist(int m, matrix<Type> gamma) {
  
  // Construct stationary distribution
  matrix<Type> I(m, m);
  matrix<Type> U(m, m);
  matrix<Type> row1vec(1, m);
  U = U.setOnes();
  I = I.setIdentity();
  row1vec.setOnes();
  matrix<Type> A =  I - gamma + U;
  matrix<Type> Ainv = A.inverse();
  matrix<Type> deltamat = row1vec * Ainv;
  vector<Type> delta = deltamat.row(0);
  
  return delta;
}


==> functions/utils.R <==
# Utility functions for hmm
# The "## ---- function_name" text lets us define code chunks to import and display in the supplement on GitHub easily
# without needing to copy-paste.

## ---- delta.n2w
# Function to transform natural parameters to working ones
delta.n2w <- function(m, delta){
  tdelta <- log(delta[- 1] / delta[1])
  return(tdelta) 
}

## ---- delta.w2n
# Function to transform working parameters to natural ones
delta.w2n <- function(m, tdelta){
  if (m == 1) return(1)
  
  # set first element to one and fill in the last m - 1 elements with working parameters and take exp
  foo <- c(1, exp(tdelta))
  
  # normalize
  delta <- foo / sum(foo)
  
  return(delta)
}

## ---- gamma.n2w
# Function to transform natural parameters to working ones
gamma.n2w <- function(m, gamma){
  foo <- log(gamma / diag(gamma))
  tgamma <- as.vector(foo[!diag(m)])
  return(tgamma)
}

## ---- gamma.w2n
# Function to transform working parameters to natural ones
gamma.w2n <- function(m, tgamma){
  gamma <- diag(m)
  if (m == 1) return(gamma)
  gamma[!gamma] <- exp(tgamma)
  gamma <- gamma / apply(gamma, 1, sum)
  return(gamma)
}

## ---- TMB.estimate
# Estimation using TMB, wrapper of stats::nlminb capable of moderate error handling
TMB.estimate <- function(TMB_data,
                         parameters,
                         map = list(),
                         gradient = FALSE,
                         hessian = FALSE,
                         std_error = FALSE) {
  
  obj <- MakeADFun(TMB_data, parameters, DLL = "poi_hmm", silent = TRUE, map = map)
  
  gr <- if (gradient) obj$gr else NULL
  he <- if (hessian) obj$he else NULL
  
  m <- TMB_data$m
  
  # Optimizing while handling errors
  mod <- tryCatch({
    nlminb(start = obj$par, objective = obj$fn, gradient = gr, hessian = he)
  },
  error = function(e) {
    message("nlminb error:")
    message("m = ", m)
    message("gradient = ", gradient)
    message("hessian = ", hessian)
    message("The original error message is:\n", e)
    return()
  })
  convergence <- mod$convergence
  if (is.null(mod)) {
    return()
  }
  if (convergence != 0) {
    w <- paste0("nlminb didn't succesfully converge:\n",
                mod$message,
                "\nm = ", m,
                "\ngradient = ", gradient,
                "\nhessian = ", hessian, "\n")
    warning(w)
  }
  
  mllk <- mod$objective
  np <- length(unlist(parameters))
  AIC <- 2 * (mllk + np)
  n <- sum(!is.na(TMB_data$x))
  BIC <- 2 * mllk + np * log(n)
  # Return standard errors
  if (std_error) {
    adrep <- summary(sdreport(obj), "report")
    
    rows <- rownames(adrep) == "lambda"
    lambda <- adrep[rows, "Estimate"]
    lambda_std_error <- adrep[rows, "Std. Error"]
    
    rows <- rownames(adrep) == "gamma"
    gamma <- adrep[rows, "Estimate"]
    gamma <- matrix(gamma, ncol = m)
    gamma_std_error <- adrep[rows, "Std. Error"]
    gamma_std_error <- matrix(gamma_std_error, ncol = m)
    
    rows <- rownames(adrep) == "delta"
    delta <- adrep[rows, "Estimate"]
    delta_std_error <- adrep[rows, "Std. Error"]
    
    return(list(m = m, lambda = lambda, gamma = gamma, delta = delta,
                lambda_std_error = lambda_std_error,
                gamma_std_error = gamma_std_error,
                delta_std_error = delta_std_error,
                convergence = convergence, mllk = mllk,
                AIC = AIC, BIC = BIC,
                mod = mod, obj = obj))
  }
  
  tlambda <- as.numeric(mod$par[names(mod$par) == "tlambda"])
  tgamma <- as.numeric(mod$par[names(mod$par) == "tgamma"])
  
  estim <- pois.HMM.pw2pn(m, c(tlambda, tgamma))
  
  return(list(m = m, lambda = estim$lambda, gamma = estim$gamma,
              delta = estim$delta, convergence = convergence, mllk = mllk,
              AIC = AIC, BIC = BIC, mod = mod, obj = obj))
}

## ---- HMM.decode
# Computes log-forward, log-backward and conditional probabilities
# and decoding based on an optimized TMB::MakeADFun object
HMM.decode <- function(obj) {
  # Setup
  # Retrieve the objects at ML value
  adrep <- obj$report(obj$env$last.par.best)
  delta <- adrep$delta
  gamma <- adrep$gamma
  emission_probs <- adrep$emission_probs
  n <- adrep$n
  m <- length(delta)
  mllk <- adrep$mllk
  
  # Compute log-forward probabilities (scaling used)
  lalpha <- matrix(NA, m, n)
  foo <- delta * emission_probs[1, ]
  sumfoo <- sum(foo)
  lscale <- log(sumfoo)
  foo <- foo / sumfoo
  lalpha[, 1] <- log(foo) + lscale
  for (i in 2:n) {
    foo <- foo %*% gamma * emission_probs[i, ]
    sumfoo <- sum(foo)
    lscale <- lscale + log(sumfoo)
    foo <- foo / sumfoo
    lalpha[, i] <- log(foo) + lscale
  }
  
  # Compute log-backwards probabilities (scaling used)
  lbeta <- matrix(NA, m, n)
  lbeta[, n] <- rep(0, m)
  foo <- rep (1 / m, m)
  lscale <- log(m)
  for (i in (n - 1):1) {
    foo <- gamma %*% (emission_probs[i + 1, ] * foo)
    lbeta[, i] <- log(foo) + lscale
    sumfoo <- sum(foo)
    foo <- foo / sumfoo
    lscale <- lscale + log(sumfoo)
  }
  
  # Compute conditional state probabilities, smoothing probabilities
  stateprobs <- matrix(NA, ncol = n, nrow = m)
  llk <- - mllk
  for(i in 1:n) {
    stateprobs[, i] <- exp(lalpha[, i] + lbeta[, i] - llk)
  }
  
  # Most probable states
  ldecode <- rep(NA, n)
  for (i in 1:n) {
    ldecode[i] <- which.max(stateprobs[, i])
  }
  
  # Output as list
  list(lalpha = lalpha, lbeta = lbeta,
       stateprobs = stateprobs, ldecode = ldecode)
}

## ---- quantile.colwise
# Computes the 2.5% and 97.5% quantiles
quantile.colwise <- function(data) {
  return(quantile(data, probs = c(0.05 / 2, 1 - 0.05 / 2)))
}

# Transform tpm with column wise idx to row and column indices
# When a matrix is passed where a vector is expected (for example in a column of a data.frame), the matrix is read column-wise.
matrix.col.idx.to.rowcol <- function(idx, m) {
  # The indices are 1:m in the 1st column, then (m+1):(2*m) in the 2nd, etc...
  row <- (idx - 1) %% m + 1
  col <- (idx - 1) %/% m + 1
  return(c(row, col))
}

## ---- get.emission.probs
# Calculate emission probabilities
get.emission.probs <- function(data, lambda) {
  n <- length(data)
  m <- length(lambda)
  emission_probs <- matrix(0, nrow = n, ncol = m)
  for (i in 1:n) {
    if (is.na(data[i])) {
      emission_probs[i, ] <- rep(1, m)
    } else {
      emission_probs[i, ] <- dpois(data[i], lambda)
    }
  }
  return(emission_probs)
}

## ---- stat.dist
# Compute the stationary distribution of a Markov chain
# with transition probability gamma
stat.dist <- function(gamma) {
  # The code from Zucchini can crash when dealing with computationally small numbers.
  # This is likely an approximation error.
  # For some reason, the result may be a complex number with imaginary part equal to 0.
  # We can just ignore the imaginary part because the eigenvectors of a real eigenvalue must be real.
  # In the cases where it happened, solve(t(diag(m) - gamma + 1), rep(1, m)) produced the same result
  # without the imaginary part.
  first_eigen_row <- Re(eigen(t(gamma))$vectors[, 1])
  return(first_eigen_row / sum(first_eigen_row))
}

## ---- pois.HMM.pn2pw
# Transform Poisson natural parameters to working parameters
pois.HMM.pn2pw <- function(m, lambda, gamma, delta = NULL,
                           stationary = TRUE) {
  tlambda <- log(lambda)
  foo <- log(gamma / diag(gamma))
  tgamma <- as.vector(foo[!diag(m)])
  if (stationary) {
    # If tdelta is set to NULL and returned in the list,
    # it will cause issues when optimizing with TMB
    return(list(tlambda = tlambda, tgamma = tgamma))
  } else {
    tdelta <- log(delta[- 1] / delta[1])
    # TMB requires a list
    return(list(tlambda = tlambda, tgamma = tgamma, tdelta = tdelta))
  }
}

## ---- pois.HMM.pw2pn
# Transform Poisson working parameters to natural parameters
pois.HMM.pw2pn <- function(m, parvect, stationary = TRUE) {
  parvect <- unlist(parvect)
  lambda <- exp(parvect[1:m])
  gamma <- diag(m)
  if (m == 1) return(list(lambda = lambda, gamma = gamma, delta = 1))
  gamma[!gamma] <- exp(parvect[(m + 1):(m * m)])
  gamma <- gamma / apply(gamma, 1, sum)
  if (stationary) {
    # The code from Zucchini can crash when dealing with computationally small numbers.
    delta <- stat.dist(gamma)
  } else {
    foo <- c(1, exp(parvect[(m * m + 1):(m * m + m - 1)]))
    delta <- foo / sum(foo)
  }
  return(list(lambda = lambda, gamma = gamma, delta = delta))
}

## ---- pois.HMM.generate.sample
# Generate a random sample from a HMM
pois.HMM.generate.sample  <- function(ns, mod) {
  mvect <- 1:mod$m
  state <- numeric(ns)
  state[1] <- sample(mvect, 1, prob = mod$delta)
  for (i in 2:ns) {
    state[i] <- sample(mvect, 1, prob = mod$gamma[state[i - 1], ])
  }
  x <- rpois(ns, lambda = mod$lambda[state])
  return(list(data = x, state = state))
}

## ---- pois.HMM.generate.estimable.sample
# Generate a random sample from a HMM
pois.HMM.generate.estimable.sample <- function(ns,
                                               mod,
                                               testing_params,
                                               params_names = PARAMS_NAMES,
                                               std_error = FALSE) {
  if(anyNA(c(ns, mod, testing_params))) {
    stop("Some parameters are missing in pois.HMM.generate.estimable.sample")
  }
  # Count occurrences for each error
  failure <- c("state_number" = 0,
               "TMB_null" = 0,
               "TMB_converge" = 0,
               "TMB_G_null" = 0,
               "TMB_G_converge" = 0,
               "TMB_H_null" = 0,
               "TMB_H_converge" = 0,
               "TMG_GH_null" = 0,
               "TMG_GH_converge" = 0,
               "NA_value" = 0)
  m <- mod$m
  # Loop as long as there is an issue with nlminb
  repeat {
    mod_temp <- NULL
    #simulate the data
    new_data <- pois.HMM.generate.sample(ns = ns,
                                         mod = mod)
    
    # If the number of states generated is different from m, discard the data
    if (length(unique(new_data$state)) != m) {
      failure["state_number"] <- failure["state_number"] + 1
      next
    }
    
    TMB_new_data <- list(x = new_data$data, m = m)
    
    testing_w_params <- pois.HMM.pn2pw(m = m,
                                       lambda = testing_params$lambda,
                                       gamma = testing_params$gamma,
                                       delta = testing_params$delta)
    
    # Test TMB
    suppressWarnings(mod_temp <- TMB.estimate(TMB_data = TMB_new_data,
                                              parameters = testing_w_params,
                                              std_error = std_error))
    # If nlminb doesn't reach any result, discard the data
    if (is.null(mod_temp)) {
      failure["TMB_null"] <- failure["TMB_null"] + 1
      next
    }
    # If nlminb doesn't converge successfully, discard the data
    if (mod_temp$convergence != 0) {
      failure["TMB_converge"] <- failure["TMB_converge"] + 1
      next
    }
    
    # Test TMB_G
    suppressWarnings(mod_temp <- TMB.estimate(TMB_data = TMB_new_data,
                                              parameters = testing_w_params,
                                              gradient = TRUE,
                                              std_error = std_error))
    # If nlminb doesn't reach any result, discard the data
    if (is.null(mod_temp)) {
      failure["TMB_G_null"] <- failure["TMB_G_null"] + 1
      next
    }
    # If nlminb doesn't converge successfully, discard the data
    if (mod_temp$convergence != 0) {
      failure["TMB_G_converge"] <- failure["TMB_G_converge"] + 1
      next
    }
    
    # Test TMB_H
    suppressWarnings(mod_temp <- TMB.estimate(TMB_data = TMB_new_data,
                                              parameters = testing_w_params,
                                              hessian = TRUE,
                                              std_error = std_error))
    # If nlminb doesn't reach any result, discard the data
    if (is.null(mod_temp)) {
      failure["TMB_H_null"] <- failure["TMB_H_null"] + 1
      next
    }
    # If nlminb doesn't converge successfully, discard the data
    if (mod_temp$convergence != 0) {
      failure["TMB_H_converge"] <- failure["TMB_H_converge"] + 1
      next
    }
    
    # Test TMB_GH
    suppressWarnings(mod_temp <- TMB.estimate(TMB_data = TMB_new_data,
                                              parameters = testing_w_params,
                                              gradient = TRUE,
                                              hessian = TRUE,
                                              std_error = std_error))
    # If nlminb doesn't reach any result, discard the data
    if (is.null(mod_temp)) {
      failure["TMB_GH_null"] <- failure["TMB_GH_null"] + 1
      next
    }
    # If nlminb doesn't converge successfully, discard the data
    if (mod_temp$convergence != 0) {
      failure["TMB_GH_converge"] <- failure["TMB_GH_converge"] + 1
      next
    }
    
    natural_parameters <- list(m = m,
                               lambda = mod_temp$lambda,
                               gamma = mod_temp$gamma,
                               delta = mod_temp$delta,
                               lambda_std_error = mod_temp$lambda_std_error,
                               gamma_std_error = mod_temp$gamma_std_error,
                               delta_std_error = mod_temp$delta_std_error)
    
    # If some parameters are NA for some reason, discard the data
    if (anyNA(natural_parameters[params_names], recursive = TRUE)) {
      failure["NA_value"] <- failure["NA_value"] + 1
      next
    }
    
    # If everything went well, end the "repeat" loop
    break
  }
  return(list(data = new_data$data,
              states = new_data$state,
              natural_parameters = natural_parameters,
              mod = mod_temp,
              failure = failure))
}

## ---- pois.HMM.label.order
# Relabel states by increasing Poisson means
pois.HMM.label.order <- function(m,
                                 lambda,
                                 gamma,
                                 delta = NULL,
                                 lambda_std_error = NULL,
                                 gamma_std_error = NULL,
                                 delta_std_error = NULL) {
  # gamma_vector_indices is used to calculate the indices of the reordered TPM gamma as
  # a vector for reordering the rows of the complete CI data.frame used for the article.
  gamma_vector_indices <- 1:(m ^ 2)
  gamma_vector_matrix <- matrix(gamma_vector_indices, nrow = m, ncol = m)
  ordered_gamma_vector_matrix <- matrix(0, nrow = m, ncol = m)
  
  # Get the indices of the sorted states
  # according to ascending lambda
  # sorted_lambda contains the permutations needed
  ordered_lambda_indices <- order(lambda)
  ordered_lambda <- lambda[ordered_lambda_indices]
  names(ordered_lambda) <- NULL
  # Reorder the TPM according to the switched states
  # in the sorted lambda
  ordered_gamma <- matrix(0, nrow = m, ncol = m)
  for (col in 1:m) {
    new_col <- which(ordered_lambda_indices == col)
    for (row in 1:m) {
      new_row <- which(ordered_lambda_indices == row)
      ordered_gamma[row, col] <- gamma[new_row, new_col]
      
      # Reorder the vector TPM
      ordered_gamma_vector_matrix[row, col] <- gamma_vector_matrix[new_row, new_col]
    }
  }
  # Same for the TPM's standard errors
  ordered_gamma_std_error <- NULL
  if (!is.null(gamma_std_error)) {
    ordered_gamma_std_error <- matrix(0, nrow = m, ncol = m)
    for (col in 1:m) {
      new_col <- which(ordered_lambda_indices == col)
      for (row in 1:m) {
        new_row <- which(ordered_lambda_indices == row)
        ordered_gamma_std_error[row, col] <- gamma_std_error[new_row, new_col]
      }
    }
  }
  
  # Reorder the stationary distribution if it is provided
  # Generate it otherwise
  if (is.null(delta)) {
    ordered_delta <- stat.dist(ordered_gamma)
  } else {
    ordered_delta <- delta[ordered_lambda_indices]
  }
  # Reorder the standard errors
  ordered_lambda_std_error <- lambda_std_error[ordered_lambda_indices]
  ordered_delta_std_error <- delta_std_error[ordered_lambda_indices]
  
  # The vector is assumed filled column-wise instead of row-wise,
  # because column-wise is the default way R handles matrix to vector conversion.
  # Change to row-wise if needed by replacing ordered_gamma_vector_matrix with
  # t(ordered_gamma_vector_matrix), or add byrow=TRUE
  # to "ordered_gamma_vector_matrix <- matrix(0, nrow = m, ncol = m)"
  # We don't use it in case there is a bug, but it makes logical sense that it should work
  ordered_gamma_vector_matrix <- as.numeric(ordered_gamma_vector_matrix)
  
  result <- list(lambda = ordered_lambda,
                 gamma = ordered_gamma,
                 delta = ordered_delta,
                 lambda_std_error = ordered_lambda_std_error,
                 gamma_std_error = ordered_gamma_std_error,
                 delta_std_error = ordered_delta_std_error,
                 ordered_lambda_indices = ordered_lambda_indices,
                 ordered_gamma_vector_indices = ordered_gamma_vector_matrix,
                 # delta and lambda are the same size, so they are ordered the same way
                 ordered_delta_indices = ordered_lambda_indices)
  
  # Remove the NULL elements
  result[sapply(result, is.null)] <- NULL
  
  return(result)
}

## ---- pois.HMM.mllk
# Calculate the negative log-likelihood, based on the book by Zucchini
pois.HMM.mllk <- function(parvect, x_alias, m_alias, stationary = TRUE) {
  # The variable names m and x are already used as parameters for the hessian
  # m_alias and x_alias are only replacement names
  m <- m_alias
  x <- x_alias
  n <- length(x)
  pn <- pois.HMM.pw2pn(m, parvect, stationary = stationary)
  emission_probs <- get.emission.probs(x, pn$lambda)
  
  if (m == 1) return(- sum(log(emission_probs[, 1])))
  
  foo <- pn$delta * emission_probs[1, ]
  sumfoo <- sum(foo)
  lscale <- log(sumfoo)
  foo <- foo / sumfoo
  for (i in 2:n) {
    if (!is.na(x[i])) {
      P <- emission_probs[i, ]
    } else {
      P <- rep(1, m)
    }
    
    foo <- foo %*% pn$gamma * P
    sumfoo <- sum(foo)
    lscale <- lscale + log(sumfoo)
    foo <- foo / sumfoo
  }
  mllk <- - lscale
  return(mllk)
}

## ---- DM.estimate
# Compute the ML estimates without using TMB. Bases on pois.HMM.mle in the book by Zucchini.
DM.estimate <- function(x, m, lambda0, gamma0, delta0 = NULL, stationary = TRUE) {
  parvect0 <- pois.HMM.pn2pw(m = m, lambda = lambda0, gamma = gamma0,
                             delta = delta0, stationary = stationary)
  # nlminb needs a vector, not a list
  parvect0 <- unlist(parvect0)
  
  mod <- nlminb(start = parvect0,
                objective = pois.HMM.mllk,
                x_alias = x,
                m_alias = m,
                stationary = stationary)
  pw <- mod$par
  pn <- pois.HMM.pw2pn(m, as.numeric(pw))
  mllk <- mod$objective
  np <- unlist(parvect0)
  np <- length(np)
  AIC <- 2 * (mllk + np)
  n <- sum(!is.na(x))
  BIC <- 2 * mllk + np * log(n)
  return(list(m = m, lambda = pn$lambda, gamma = pn$gamma, delta = pn$delta,
              convergence = mod$convergence, mllk = mllk, AIC = AIC, BIC = BIC,
              mod = mod))
  
}

# Nice publication-worthy theme for ggplot
## ---- theme
theme_Publication <- function(base_size = 10) {
  library(grid)
  library(ggthemes)
  theme_foundation(base_size = base_size) +
    theme(plot.title = element_text(face = "bold",
                                    size = rel(1.2), hjust = 0.5),
          text = element_text(),
          panel.background = element_rect(colour = NA),
          plot.background = element_rect(colour = NA),
          panel.border = element_rect(colour = NA),
          axis.title = element_text(size = rel(1)),
          axis.title.y = element_text(angle = 90, vjust = 2),
          axis.title.x = element_text(vjust = - 0.2),
          axis.text = element_text(), 
          axis.line = element_line(colour = "black"),
          axis.ticks = element_line(),
          panel.grid.major = element_line(colour = "#f0f0f0"),
          panel.grid.minor = element_blank(),
          legend.key = element_rect(colour = NA),
          legend.position = "top",
          legend.direction = "horizontal",
          legend.key.size= unit(0.5, "cm"),
          legend.spacing = unit(0, "cm"),
          legend.title = element_text(),
          plot.margin = unit(c(5, 5, 5, 5), "mm"),
          strip.background = element_rect(colour = "#f0f0f0", fill = "transparent"),
          strip.text = element_text()
    )
}



==> functions/utils.R-explanation.R <==
# The data type is indicated after a dash (-) in the functions' descriptions


# Function to transform natural parameters to working ones
# 	PARAM m - integer
# 		Number of states
# 	PARAM delta - numeric vector
# 		Natural form of the stationary distribution
# 	RETURN - numeric vector
# 		Working form of the stationary distribution. Has the benefit of being unconstrained, making optimization easier to configure
delta.n2w <- function(m, delta){
  tdelta <- log(delta[- 1] / delta[1])
  return(tdelta) 
}

# Function to transform working parameters to natural ones
# 	PARAM m - integer
# 		Number of hidden states
# 	PARAM tdelta - numeric vector
# 		Working form of the stationary distribution
# 	RETURN - numeric vector
# 		Natural form of the stationary distribution. Has the benefit of being interpretable
delta.w2n <- function(m, tdelta){
  if (m == 1) return(1)
  
  # set first element to one and fill in the last m - 1 elements with working parameters and take exp
  foo <- c(1, exp(tdelta))
  
  # normalize
  delta <- foo / sum(foo)
  
  return(delta)
}

# Function to transform natural parameters to working ones
# 	PARAM m - integer
# 		Number of hidden states
# 	PARAM gamma - matrix
# 		Natural form of the transition probability matrix
# 	RETURN - matrix
# 		Working form of the transition probability matrix. Has the benefit of being unconstrained, making optimization easier to configure
gamma.n2w <- function(m, gamma){
  foo <- log(gamma / diag(gamma))
  tgamma <- as.vector(foo[!diag(m)])
  return(tgamma)
}

# Function to transform working parameters to natural ones
# 	PARAM m - integer
# 		Number of hidden states
# 	PARAM tgamma - matrix
# 		Working form of the stationary distribution
# 	RETURN - matrix
# 		Working form of the transition probability matrix. Has the benefit of being interpretable
gamma.w2n <- function(m, tgamma){
  gamma <- diag(m)
  if (m == 1) return(gamma)
  gamma[!gamma] <- exp(tgamma)
  gamma <- gamma / apply(gamma, 1, sum)
  return(gamma)
}

# Estimation using TMB, wrapper of stats::nlminb capable of moderate error handling
# 	PARAM TMB_data - list
# 		Contains a dataset as x and the number of states as m
# 	PARAM parameters - list
# 		Contains the working parameters for likelihood computation.
# 		Typically is the object returned by pois.HMM.pn2pw
# 	PARAM map - list
# 		Optional parameter necessary for nested models
# 	PARAM gradient - boolean
# 		Optional parameter indicating whether optimization should make use of TMB's exact gradient
# 	PARAM hessian - boolean
# 		Optional parameter indicating whether optimization should make use of TMB's exact hessian    
# 	PARAM std_error - boolean
# 		Optional parameter indicating whether standard errors should be returned
# 	RETURN - list
# 		Contains in order: 
# 			m:						number of states
# 			lambda, gamma, delta:	natural parameter estimates
# 			convergence:			nlminb's convergence code
# 			mllk:					minimum negative log-likelihood
# 			AIC:					AIC score
# 			BIC:					BIC score
# 			mod:					nlminb object
# 			obj:					MakeADFun object
TMB.estimate <- function(TMB_data,
                         parameters,
                         map = list(),
                         gradient = FALSE,
                         hessian = FALSE,
                         std_error = FALSE) {
  
  obj <- MakeADFun(TMB_data, parameters, DLL = "poi_hmm", silent = TRUE, map = map)
  
  gr <- if (gradient) obj$gr else NULL
  he <- if (hessian) obj$he else NULL
  
  m <- TMB_data$m
  
  # Optimizing while handling errors
  mod <- tryCatch({
    nlminb(start = obj$par, objective = obj$fn, gradient = gr, hessian = he)
  },
  error = function(e) {
    message("nlminb error:")
    message("m = ", m)
    message("gradient = ", gradient)
    message("hessian = ", hessian)
    message("The original error message is:\n", e)
    return()
  })
  convergence <- mod$convergence
  if (is.null(mod)) {
    return()
  }
  if (convergence != 0) {
    w <- paste0("nlminb didn't succesfully converge:\n",
                mod$message,
                "\nm = ", m,
                "\ngradient = ", gradient,
                "\nhessian = ", hessian, "\n")
    warning(w)
  }
  
  mllk <- mod$objective
  np <- length(unlist(parameters))
  AIC <- 2 * (mllk + np)
  n <- sum(!is.na(TMB_data$x))
  BIC <- 2 * mllk + np * log(n)
  # Return standard errors
  if (std_error) {
    adrep <- summary(sdreport(obj), "report")
    
    rows <- rownames(adrep) == "lambda"
    lambda <- adrep[rows, "Estimate"]
    lambda_std_error <- adrep[rows, "Std. Error"]
    
    rows <- rownames(adrep) == "gamma"
    gamma <- adrep[rows, "Estimate"]
    gamma <- matrix(gamma, ncol = m)
    gamma_std_error <- adrep[rows, "Std. Error"]
    gamma_std_error <- matrix(gamma_std_error, ncol = m)
    
    rows <- rownames(adrep) == "delta"
    delta <- adrep[rows, "Estimate"]
    delta_std_error <- adrep[rows, "Std. Error"]
    
    return(list(m = m, lambda = lambda, gamma = gamma, delta = delta,
                lambda_std_error = lambda_std_error,
                gamma_std_error = gamma_std_error,
                delta_std_error = delta_std_error,
                convergence = convergence, mllk = mllk,
                AIC = AIC, BIC = BIC,
                mod = mod, obj = obj))
  }
  
  tlambda <- as.numeric(mod$par[names(mod$par) == "tlambda"])
  tgamma <- as.numeric(mod$par[names(mod$par) == "tgamma"])
  
  estim <- pois.HMM.pw2pn(m, c(tlambda, tgamma))
  
  return(list(m = m, lambda = estim$lambda, gamma = estim$gamma,
              delta = estim$delta, convergence = convergence, mllk = mllk,
              AIC = AIC, BIC = BIC, mod = mod, obj = obj))
}

# Computes log-forward, log-backward and conditional probabilities
# and decoding based on an optimized TMB::MakeADFun object
# 	PARAM obj - list
# 		Optional parameter that may take some time to compute. Used to avoid timing unnecessary code when comparing approaches and datasets.
# 		Typically is the object returned by TMB::MakeADFun
# 	RETURN - list
# 		Contains in order
#			lalpha:			log-forward probabilities
# 			lbeta:			log backward probabilities
# 			stateprobs:		conditional state probabilities (smoothing probabilities)
# 			ldecode:		resulting most probable states
HMM.decode <- function(obj) {
  # Setup
  # Retrieve the objects at ML value
  adrep <- obj$report(obj$env$last.par.best)
  delta <- adrep$delta
  gamma <- adrep$gamma
  emission_probs <- adrep$emission_probs
  n <- adrep$n
  m <- length(delta)
  mllk <- adrep$mllk
  
  # Compute log-forward probabilities (scaling used)
  lalpha <- matrix(NA, m, n)
  foo <- delta * emission_probs[1, ]
  sumfoo <- sum(foo)
  lscale <- log(sumfoo)
  foo <- foo / sumfoo
  lalpha[, 1] <- log(foo) + lscale
  for (i in 2:n) {
    foo <- foo %*% gamma * emission_probs[i, ]
    sumfoo <- sum(foo)
    lscale <- lscale + log(sumfoo)
    foo <- foo / sumfoo
    lalpha[, i] <- log(foo) + lscale
  }
  
  # Compute log-backwards probabilities (scaling used)
  lbeta <- matrix(NA, m, n)
  lbeta[, n] <- rep(0, m)
  foo <- rep (1 / m, m)
  lscale <- log(m)
  for (i in (n - 1):1) {
    foo <- gamma %*% (emission_probs[i + 1, ] * foo)
    lbeta[, i] <- log(foo) + lscale
    sumfoo <- sum(foo)
    foo <- foo / sumfoo
    lscale <- lscale + log(sumfoo)
  }
  
  # Compute conditional state probabilities, smoothing probabilities
  stateprobs <- matrix(NA, ncol = n, nrow = m)
  llk <- - mllk
  for(i in 1:n) {
    stateprobs[, i] <- exp(lalpha[, i] + lbeta[, i] - llk)
  }
  
  # Most probable states
  ldecode <- rep(NA, n)
  for (i in 1:n) {
    ldecode[i] <- which.max(stateprobs[, i])
  }
  
  # Output as list
  list(lalpha = lalpha, lbeta = lbeta,
       stateprobs = stateprobs, ldecode = ldecode)
}

# Computes the 2.5% and 97.5% quantiles
# 	PARAM data - numeric vector
# 		The quantiles will be computed on this data vector
# 	RETURN - numeric vector
# 		Contains the 2.5 and 97.5 percentiles of the data
quantile.colwise <- function(data) {
  return(quantile(data, probs = c(0.05 / 2, 1 - 0.05 / 2)))
}

# Transform tpm with column wise idx to row and column indices
# When a matrix is passed where a vector is expected (for example in a column of a data.frame), the matrix is read column-wise.
matrix.col.idx.to.rowcol <- function(idx, m) {
  # The indices are 1:m in the 1st column, then (m+1):(2*m) in the 2nd, etc...
  row <- (idx - 1) %% m + 1
  col <- (idx - 1) %/% m + 1
  return(c(row, col))
}

# Calculate emission probabilities
# 	PARAM data - numeric vector
# 		The emission/output probabilities will be computed on this data vector
# 	PARAM lambda - numeric vector
# 		Natural form of the Poisson means
# 	RETURN - matrix
# 		Matrix of n rows (one per data point) and m columns (one per HMM state).
# 		Each row contains densities of m Poisson means evaluated on a data point
# 		Probabilities are set to 1 in the case of missing data.
get.emission.probs <- function(data, lambda) {
  n <- length(data)
  m <- length(lambda)
  emission_probs <- matrix(0, nrow = n, ncol = m)
  for (i in 1:n) {
    if (is.na(data[i])) {
      emission_probs[i, ] <- rep(1, m)
    } else {
      emission_probs[i, ] <- dpois(data[i], lambda)
    }
  }
  return(emission_probs)
}

# Compute the stationary distribution of a Markov chain
# with transition probability gamma
# 	PARAM gamma - matrix
# 		Natural form of the transition probability matrix
# 	RETURN - numeric vector
# 		Stationary distribution of the transition probability matrix
stat.dist <- function(gamma) {
  # The code from Zucchini can crash when dealing with computationally small numbers.
  # This is likely an approximation error.
  # For some reason, the result may be a complex number with imaginary part equal to 0.
  # We can just ignore the imaginary part because the eigenvectors of a real eigenvalue must be real.
  # In the cases where it happened, solve(t(diag(m) - gamma + 1), rep(1, m)) produced the same result
  # without the imaginary part.
  first_eigen_row <- Re(eigen(t(gamma))$vectors[, 1])
  return(first_eigen_row / sum(first_eigen_row))
}

# Transform Poisson natural parameters to working parameters
# 	PARAM m - integer
# 		Number of hidden states
# 	PARAM lambda - numeric vector
# 		Natural form of the transition probability matrix
# 	PARAM gamma - matrix
# 		Natural form of the transition probability matrix
# 	PARAM delta - numeric vector
# 		Optional. Natural form of the stationary distribution.
# 		This parameter needs to be provided if FALSE is passed to the argument stationary
# 	PARAM stationary - boolean
# 		Optional. Indicates whether the Markov chain is assumed stationary.
# 		This parameter needs to be passed the value FALSE if the Markov chain is assumed not stationary,
# 		in which case the parameter delta is also required.
# 	RETURN - list
# 		Zucchini (2016) returns a numeric vector, but TMB requires a list for as argument for the parameters.
# 		Contains the working form of:
# 			lambda: 	Poisson means
# 			gamma:		transition probability matrix
# 			delta:		stationary distribution (if the Markov chain is assumed not stationary)
pois.HMM.pn2pw <- function(m, lambda, gamma, delta = NULL,
                           stationary = TRUE) {
  tlambda <- log(lambda)
  foo <- log(gamma / diag(gamma))
  tgamma <- as.vector(foo[!diag(m)])
  if (stationary) {
    # If tdelta is set to NULL and returned in the list,
    # it will cause issues when optimizing with TMB
    return(list(tlambda = tlambda, tgamma = tgamma))
  } else {
    tdelta <- log(delta[- 1] / delta[1])
    # TMB requires a list
    return(list(tlambda = tlambda, tgamma = tgamma, tdelta = tdelta))
  }
}

# Transform Poisson working parameters to natural parameters
# 	PARAM m - integer
# 		Number of hidden states
# 	PARAM parvect - list
# 		List containing in order: the Poisson means (lambda), the tpm (gamma), and the stationary distribution (delta) optionally
# 	PARAM stationary - boolean
# 		Optional. Indicates whether the Markov chain is assumed stationary.
# 		This parameter needs to be passed the value FALSE if the Markov chain is assumed not stationary,
# 		in which case the parameter delta is also required.
# 	RETURN - list
# 		Contains the natural form of:
# 			lambda: 	Poisson means
# 			gamma:		transition probability matrix
# 			delta:		stationary distribution (if the Markov chain is assumed not stationary)
pois.HMM.pw2pn <- function(m, parvect, stationary = TRUE) {
  parvect <- unlist(parvect)
  lambda <- exp(parvect[1:m])
  gamma <- diag(m)
  if (m == 1) return(list(lambda = lambda, gamma = gamma, delta = 1))
  gamma[!gamma] <- exp(parvect[(m + 1):(m * m)])
  gamma <- gamma / apply(gamma, 1, sum)
  if (stationary) {
    # The code from Zucchini can crash when dealing with computationally small numbers.
    delta <- stat.dist(gamma)
  } else {
    foo <- c(1, exp(parvect[(m * m + 1):(m * m + m - 1)]))
    delta <- foo / sum(foo)
  }
  return(list(lambda = lambda, gamma = gamma, delta = delta))
}

# Generate a random sample from a HMM
# 	PARAM ns - integer
# 		Number of data (must be strictly greater than 2) in the sample to generate
# 	PARAM mod - list
# 		Contains the number of states (m), the Poisson means (lambda), the tpm (gamma), and the initial distribution (delta) (typically stationary, but not necessarily)
# 	RETURN - list
# 		Contains named objects:
# 			data:	generated data sample
# 			state:	state sequence used to generate data
pois.HMM.generate.sample  <- function(ns, mod) {
  mvect <- 1:mod$m
  state <- numeric(ns)
  state[1] <- sample(mvect, 1, prob = mod$delta)
  for (i in 2:ns) {
    state[i] <- sample(mvect, 1, prob = mod$gamma[state[i - 1], ])
  }
  x <- rpois(ns, lambda = mod$lambda[state])
  return(list(data = x, state = state))
}

# Generate a random sample from a HMM. Bases on pois.HMM.generate.sample with more functionality and checks.
# A loop ensures that the generated sample can be passed to a Poisson HMM and not suffer from issues.
# In more detail, it checks that the sample was generated with m states as wanted, that estimation with TMB
# converges to a solution whether an exact gradient and/or Hessian gets passed to TMB or not, that no unknown error resulting in missing parameters happens.
# 	PARAM ns - integer
# 		Number of data (must be strictly greater than 2) in the sample to generate
# 	PARAM mod - list
# 		Contains the number of states (m), the Poisson means (lambda), the tpm (gamma), and the initial distribution (delta) (typically stationary, but not necessarily)
# 	PARAM testing_params - list
# 		Contains the number of states (m), the Poisson means (lambda), the tpm (gamma), and optionally the initial distribution (delta) (typically stationary, but not necessarily)
# 	PARAM params_names - character vector
# 		Contains the names of the natural parameters (lambda, gamma, delta)
# 	PARAM std_error - boolean
# 		Indicates whether or not the standard errors (generated by TMB) are passed in the result
# 	RETURN - list
#		Contains named objects:
# 			data:					generated data sample
# 			states:					Markov chain states associated with the data sample
# 			natural_parameters:		natural parameters lambda gamma and delta,
# 			mod:					output from the function TMB.estimate (with exact gradient and Hessian passed)
# 			failure:				count of different reasons why the loop didn't succeed in generating a satisfying sample
pois.HMM.generate.estimable.sample <- function(ns,
                                               mod,
                                               testing_params,
                                               params_names = PARAMS_NAMES,
                                               std_error = FALSE) {
  if(anyNA(c(ns, mod, testing_params))) {
    stop("Some parameters are missing in pois.HMM.generate.estimable.sample")
  }
  # Count occurrences for each error
  failure <- c("state_number" = 0,
               "TMB_null" = 0,
               "TMB_converge" = 0,
               "TMB_G_null" = 0,
               "TMB_G_converge" = 0,
               "TMB_H_null" = 0,
               "TMB_H_converge" = 0,
               "TMG_GH_null" = 0,
               "TMG_GH_converge" = 0,
               "NA_value" = 0)
  m <- mod$m
  # Loop as long as there is an issue with nlminb
  repeat {
    mod_temp <- NULL
    #simulate the data
    new_data <- pois.HMM.generate.sample(ns = ns,
                                         mod = mod)
    
    # If the number of states generated is different from m, discard the data
    if (length(unique(new_data$state)) != m) {
      failure["state_number"] <- failure["state_number"] + 1
      next
    }
    
    TMB_new_data <- list(x = new_data$data, m = m)
    
    testing_w_params <- pois.HMM.pn2pw(m = m,
                                       lambda = testing_params$lambda,
                                       gamma = testing_params$gamma,
                                       delta = testing_params$delta)
    
    # Test TMB
    suppressWarnings(mod_temp <- TMB.estimate(TMB_data = TMB_new_data,
                                              parameters = testing_w_params,
                                              std_error = std_error))
    # If nlminb doesn't reach any result, discard the data
    if (is.null(mod_temp)) {
      failure["TMB_null"] <- failure["TMB_null"] + 1
      next
    }
    # If nlminb doesn't converge successfully, discard the data
    if (mod_temp$convergence != 0) {
      failure["TMB_converge"] <- failure["TMB_converge"] + 1
      next
    }
    
    # Test TMB_G
    suppressWarnings(mod_temp <- TMB.estimate(TMB_data = TMB_new_data,
                                              parameters = testing_w_params,
                                              gradient = TRUE,
                                              std_error = std_error))
    # If nlminb doesn't reach any result, discard the data
    if (is.null(mod_temp)) {
      failure["TMB_G_null"] <- failure["TMB_G_null"] + 1
      next
    }
    # If nlminb doesn't converge successfully, discard the data
    if (mod_temp$convergence != 0) {
      failure["TMB_G_converge"] <- failure["TMB_G_converge"] + 1
      next
    }
    
    # Test TMB_H
    suppressWarnings(mod_temp <- TMB.estimate(TMB_data = TMB_new_data,
                                              parameters = testing_w_params,
                                              hessian = TRUE,
                                              std_error = std_error))
    # If nlminb doesn't reach any result, discard the data
    if (is.null(mod_temp)) {
      failure["TMB_H_null"] <- failure["TMB_H_null"] + 1
      next
    }
    # If nlminb doesn't converge successfully, discard the data
    if (mod_temp$convergence != 0) {
      failure["TMB_H_converge"] <- failure["TMB_H_converge"] + 1
      next
    }
    
    # Test TMB_GH
    suppressWarnings(mod_temp <- TMB.estimate(TMB_data = TMB_new_data,
                                              parameters = testing_w_params,
                                              gradient = TRUE,
                                              hessian = TRUE,
                                              std_error = std_error))
    # If nlminb doesn't reach any result, discard the data
    if (is.null(mod_temp)) {
      failure["TMB_GH_null"] <- failure["TMB_GH_null"] + 1
      next
    }
    # If nlminb doesn't converge successfully, discard the data
    if (mod_temp$convergence != 0) {
      failure["TMB_GH_converge"] <- failure["TMB_GH_converge"] + 1
      next
    }
    
    natural_parameters <- list(m = m,
                               lambda = mod_temp$lambda,
                               gamma = mod_temp$gamma,
                               delta = mod_temp$delta,
                               lambda_std_error = mod_temp$lambda_std_error,
                               gamma_std_error = mod_temp$gamma_std_error,
                               delta_std_error = mod_temp$delta_std_error)
    
    # If some parameters are NA for some reason, discard the data
    if (anyNA(natural_parameters[params_names], recursive = TRUE)) {
      failure["NA_value"] <- failure["NA_value"] + 1
      next
    }
    
    # If everything went well, end the "repeat" loop
    break
  }
  return(list(data = new_data$data,
              states = new_data$state,
              natural_parameters = natural_parameters,
              mod = mod_temp,
              failure = failure))
}

# Relabel states by increasing Poisson means. A solution to the label switching problem that is encountered when
# aggregating parameters during bootstrapping.
# The new labels are applied cell by cell. There are likely more optimal solutions, but this doesn't matter much in
# the context of HMMs because of the low number of states.
# 	PARAM m - integer
# 		Number of hidden states
# 	PARAM lambda - numeric vector
# 		Natural form of the transition probability matrix
# 	PARAM gamma - matrix
# 		Natural form of the transition probability matrix
# 	PARAM delta - numeric vector
# 		Optional. Natural form of the stationary distribution.
# 		This parameter needs to be provided if FALSE is passed to the argument stationary
# 	PARAM lambda_std_error - numeric vector
# 		Poisson means standard errors (optional)
# 	PARAM gamma_std_error - matrix
# 		tpm standard errors (optional)
# 	PARAM delta_std_error - numeric vector
# 		initial (usually stationary) distribution standard errors (optional)
# 	RETURN - list
# 		Contains:
# 			m: 														number of states
# 			lambda, gamma, delta:									label-switched parameters
# 			lambda_std_error, gamma_std_error, delta_std_error: 	parameters standard errors (when asked)
# 			ordered_lambda_indices:									indices of the new positions of lambda relative to the original parameters
# 			ordered_gamma_vector_indices:							indices of the new positions of gamma relative to the original parameters
# 			ordered_delta_indices:									indices of the new positions of delta relative to the original parameters
pois.HMM.label.order <- function(m,
                                 lambda,
                                 gamma,
                                 delta = NULL,
                                 lambda_std_error = NULL,
                                 gamma_std_error = NULL,
                                 delta_std_error = NULL) {
  # gamma_vector_indices is used to calculate the indices of the reordered TPM gamma as
  # a vector for reordering the rows of the complete CI data.frame used for the article.
  gamma_vector_indices <- 1:(m ^ 2)
  gamma_vector_matrix <- matrix(gamma_vector_indices, nrow = m, ncol = m)
  ordered_gamma_vector_matrix <- matrix(0, nrow = m, ncol = m)
  
  # Get the indices of the sorted states
  # according to ascending lambda
  # sorted_lambda contains the permutations needed
  ordered_lambda_indices <- order(lambda)
  ordered_lambda <- lambda[ordered_lambda_indices]
  names(ordered_lambda) <- NULL
  # Reorder the TPM according to the switched states
  # in the sorted lambda
  ordered_gamma <- matrix(0, nrow = m, ncol = m)
  for (col in 1:m) {
    new_col <- which(ordered_lambda_indices == col)
    for (row in 1:m) {
      new_row <- which(ordered_lambda_indices == row)
      ordered_gamma[row, col] <- gamma[new_row, new_col]
      
      # Reorder the vector TPM
      ordered_gamma_vector_matrix[row, col] <- gamma_vector_matrix[new_row, new_col]
    }
  }
  # Same for the TPM's standard errors
  ordered_gamma_std_error <- NULL
  if (!is.null(gamma_std_error)) {
    ordered_gamma_std_error <- matrix(0, nrow = m, ncol = m)
    for (col in 1:m) {
      new_col <- which(ordered_lambda_indices == col)
      for (row in 1:m) {
        new_row <- which(ordered_lambda_indices == row)
        ordered_gamma_std_error[row, col] <- gamma_std_error[new_row, new_col]
      }
    }
  }
  
  # Reorder the stationary distribution if it is provided
  # Generate it otherwise
  if (is.null(delta)) {
    ordered_delta <- stat.dist(ordered_gamma)
  } else {
    ordered_delta <- delta[ordered_lambda_indices]
  }
  # Reorder the standard errors
  ordered_lambda_std_error <- lambda_std_error[ordered_lambda_indices]
  ordered_delta_std_error <- delta_std_error[ordered_lambda_indices]
  
  # The vector is assumed filled column-wise instead of row-wise,
  # because column-wise is the default way R handles matrix to vector conversion.
  # Change to row-wise if needed by replacing ordered_gamma_vector_matrix with
  # t(ordered_gamma_vector_matrix), or add byrow=TRUE
  # to "ordered_gamma_vector_matrix <- matrix(0, nrow = m, ncol = m)"
  # We don't use it in case there is a bug, but it makes logical sense that it should work
  ordered_gamma_vector_matrix <- as.numeric(ordered_gamma_vector_matrix)
  
  result <- list(lambda = ordered_lambda,
                 gamma = ordered_gamma,
                 delta = ordered_delta,
                 lambda_std_error = ordered_lambda_std_error,
                 gamma_std_error = ordered_gamma_std_error,
                 delta_std_error = ordered_delta_std_error,
                 ordered_lambda_indices = ordered_lambda_indices,
                 ordered_gamma_vector_indices = ordered_gamma_vector_matrix,
                 # delta and lambda are the same size, so they are ordered the same way
                 ordered_delta_indices = ordered_lambda_indices)
  
  # Remove the NULL elements
  result[sapply(result, is.null)] <- NULL
  
  return(result)
}

# Calculate the negative log-likelihood, based on the book by Zucchini
# 	PARAM parvect - list
# 		List containing in order: the Poisson means (lambda), the tpm (gamma), and the stationary distribution (delta) optionally
# 	PARAM x_alias - vector
# 		This serves as a replacement for the more traditional variable name x. This function is mostly used by DM.estimate (see below)
# 		which uses its own Hessian derivation function internally, and it seems to be using the variable x already, thus using x raises errors.
# 		It contains the data on which the negative log-likelihood is computed by this function.
# 	PARAM m_alias - integer
# 		Number of hidden states
# 	PARAM stationary - boolean
# 		Optional. Indicates whether the Markov chain is assumed stationary.
# 	RETURN - numeric
# 		Negative log-likelihood
pois.HMM.mllk <- function(parvect, x_alias, m_alias, stationary = TRUE) {
  # The variable names m and x are already used as parameters for the hessian
  # m_alias and x_alias are only replacement names
  m <- m_alias
  x <- x_alias
  n <- length(x)
  pn <- pois.HMM.pw2pn(m, parvect, stationary = stationary)
  emission_probs <- get.emission.probs(x, pn$lambda)
  
  if (m == 1) return(- sum(log(emission_probs[, 1])))
  
  foo <- pn$delta * emission_probs[1, ]
  sumfoo <- sum(foo)
  lscale <- log(sumfoo)
  foo <- foo / sumfoo
  for (i in 2:n) {
    if (!is.na(x[i])) {
      P <- emission_probs[i, ]
    } else {
      P <- rep(1, m)
    }
    
    foo <- foo %*% pn$gamma * P
    sumfoo <- sum(foo)
    lscale <- lscale + log(sumfoo)
    foo <- foo / sumfoo
  }
  mllk <- - lscale
  return(mllk)
}

# Compute the ML estimates without using TMB. Bases on pois.HMM.mle in the book by Zucchini.
# 	PARAM x - numeric vector
# 		contains the data on which the m-state HMM parameters are estimated by direct maximization
# 	PARAM m - integer
# 		Number of hidden states
# 	PARAM lambda0 - numeric vector
# 		Initial values of Poisson means
# 	PARAM gamma0 - matrix
# 		Initial values of tpm
# 	PARAM delta0 - numeric vector
# 		Initial values of initial (typically stationary) distribution. Optional. Must be set to FALSE when delta0 is set.
# 	RETURN - list
# 		Contains:
# 			m:						number of hidden states
# 			lambda, gamma, delta:	estimated natural parameters
# 			convergence:			convergence code from the optimizer nlminb
# 			mllk:					negative log-likelihood
# 			AIC:					AIC score
# 			BIC:					BIC score
# 			mod:					object returned by nlminb
DM.estimate <- function(x, m, lambda0, gamma0, delta0 = NULL, stationary = TRUE) {
  parvect0 <- pois.HMM.pn2pw(m = m, lambda = lambda0, gamma = gamma0,
                             delta = delta0, stationary = stationary)
  # nlminb needs a vector, not a list
  parvect0 <- unlist(parvect0)
  
  mod <- nlminb(start = parvect0,
                objective = pois.HMM.mllk,
                x_alias = x,
                m_alias = m,
                stationary = stationary)
  pw <- mod$par
  pn <- pois.HMM.pw2pn(m, as.numeric(pw))
  mllk <- mod$objective
  np <- unlist(parvect0)
  np <- length(np)
  AIC <- 2 * (mllk + np)
  n <- sum(!is.na(x))
  BIC <- 2 * mllk + np * log(n)
  return(list(m = m, lambda = pn$lambda, gamma = pn$gamma, delta = pn$delta,
              convergence = mod$convergence, mllk = mllk, AIC = AIC, BIC = BIC,
              mod = mod))
  
}

# Nice publication-worthy theme for ggplot
theme_Publication <- function(base_size = 10) {
  library(grid)
  library(ggthemes)
  theme_foundation(base_size = base_size) +
    theme(plot.title = element_text(face = "bold",
                                    size = rel(1.2), hjust = 0.5),
          text = element_text(),
          panel.background = element_rect(colour = NA),
          plot.background = element_rect(colour = NA),
          panel.border = element_rect(colour = NA),
          axis.title = element_text(size = rel(1)),
          axis.title.y = element_text(angle = 90, vjust = 2),
          axis.title.x = element_text(vjust = - 0.2),
          axis.text = element_text(), 
          axis.line = element_line(colour = "black"),
          axis.ticks = element_line(),
          panel.grid.major = element_line(colour = "#f0f0f0"),
          panel.grid.minor = element_blank(),
          legend.key = element_rect(colour = NA),
          legend.position = "top",
          legend.direction = "horizontal",
          legend.key.size= unit(0.5, "cm"),
          legend.spacing = unit(0, "cm"),
          legend.title = element_text(),
          plot.margin = unit(c(5, 5, 5, 5), "mm"),
          strip.background = element_rect(colour = "#f0f0f0", fill = "transparent"),
          strip.text = element_text()
    )
}

==> functions/utils.cpp <==
// Function transforming working parameters in initial distribution
// to natural parameters
template<class Type>
vector<Type> delta_w2n(int m, vector<Type> tdelta) {

  vector<Type> delta(m);
  vector<Type> foo(m);
  
  if (m == 1)
    return Type(1);
  
  // set first element to one.
  // Fill in the last m - 1 elements with working parameters
  // and take exponential
  foo << Type(1), tdelta.exp();

  // normalize
  delta = foo / foo.sum();

  return delta;
}

// Function transforming the working parameters in TPM to
// natural parameters (w2n)
template<class Type>
matrix<Type> gamma_w2n(int m, vector<Type> tgamma) {

  // Construct m x m identity matrix
  matrix<Type> gamma(m, m);
  gamma.setIdentity();
  
  if (m == 1)
    return gamma;

  // Fill offdiagonal elements with working parameters column-wise:
  int idx = 0;
  for (int i = 0; i < m; i++){
    for (int j = 0; j < m; j++){
      if (j != i){
        // Fill gamma according to mapping and take exponential
        gamma(j, i) = tgamma.exp()(idx);
        idx++;
      }
    }
  }
  // Normalize each row:
  vector<Type> cs = gamma.rowwise().sum();
  for (int i = 0; i < m; i++) gamma.row(i) /= cs[i];

  return gamma;
}

// Function computing the stationary distribution of a Markov chain
template<class Type>
vector<Type> stat_dist(int m, matrix<Type> gamma) {
  
  // Construct stationary distribution
  matrix<Type> I(m, m);
  matrix<Type> U(m, m);
  matrix<Type> row1vec(1, m);
  U = U.setOnes();
  I = I.setIdentity();
  row1vec.setOnes();
  matrix<Type> A =  I - gamma + U;
  matrix<Type> Ainv = A.inverse();
  matrix<Type> deltamat = row1vec * Ainv;
  vector<Type> delta = deltamat.row(0);
  
  return delta;
}


==> functions/utils_linreg_extended.cpp <==
template<class Type>
matrix<Type> function_example(matrix<Type> mat_example) {
  
  // This function doesn't do anything meaningful
  matrix<Type> mat(2, 3);
  mat.setOnes();
  mat.row(1) << 5, 5, 5;
  mat(0, 2) = mat.row(1).sum();
  
  return mat;
}

template<class Type>
Type logistic(Type tsigma) {
  
  return 1 / (1 + exp (-tsigma));
}

